PETE: A Hybrid Photonic and Electronic Thermoelectric Device for Direct Heat-to-Electricity Conversion

Photonic heat engines can achieve high conversion efficiencies, but their far-field power density is constrained by the blackbody limit. Near-field devices overcome this limitation through photon tunneling across a nanoscale vacuum gap; however, the mechanical spacers required to maintain this gap introduce parasitic heat conduction. We propose PETE (Photonic and Electronic Thermoelectric), a hybrid solid-state architecture in which thermoelectric generator (TEG) legs replace passive spacers. The legs simultaneously maintain the near-field gap and convert conducted heat into electricity. We evaluate PETE using an indium tin oxide emitter, an indium arsenide photovoltaic cell, and TaFeSb- and ZrNiSn-based Half-Heusler thermoelectric materials. At a hot-side temperature of 977K, the device achieves a power density of 18.6 W$\cdot$cm$^{-2}$ at 19.76% efficiency. This power density is approximately twice that of either the standalone near-field thermophotovoltaic device or the standalone TEG, while the efficiency is 44% higher than that of the standalone TEG. The performance can be tuned through thermoelectric geometry and material selection, and its adaptability is demonstrated for a broad range of thermoelectric materials and operating temperatures. PETE provides a general strategy for recovering spacer-mediated heat leakage in near-field photonic heat engines.

==> anc/main_supplement.tex <==
\documentclass{article}

\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{amsmath,amssymb}
\usepackage{graphicx}
\usepackage{bm}
\usepackage{booktabs}
\pdfsuppresswarningpagegroup=1
\setlength{\emergencystretch}{3em}

\begin{document}

\title{Supplementary Material for PETE: A Hybrid Photonic and Electronic ThermoElectric Device for Direct Heat-to-Electricity Conversion}
\author{Yasmine Ben Mechlia\thanks{Department of Mechanical and Aerospace Engineering, University of Houston, Houston, Texas 77204, USA.}\\
Shuo Chen\thanks{Department of Physics and TcSUH, University of Houston, Houston, Texas 77204, USA.}\\
Bo Zhao\thanks{Department of Mechanical and Aerospace Engineering, University of Houston, Houston, Texas 77204, USA. Corresponding author: \texttt{bzhao8@uh.edu}.}}
\date{\today}
\maketitle

\begin{abstract}
This supplement provides detailed thermoelectric models, contact-resistance equations, and material-performance data for the PETE technology.
\end{abstract}

\section{Cumulative Temperature Property Model of the TEG Spacer System}

This model, which is established in literature\cite{kim_efficiency_2015} and we have re-derived in our work, considers the integrated thermoelectric properties over a temperature range rather than constants at the mean temperature or averages (Eqs.~\ref{eq:integrated-resistivity}--\ref{eq:integrated-thomson}). It accounts for the distribution asymmetry of the Joule and Thomson heat fluxes between the hot and cold junctions using the weights $W_{J}$ and $W_{T}$ respectively (Eqs.~\ref{eq:thomson-weight}--\ref{eq:joule-weight}):

\begin{equation}
r_{n,p} = \int_{T_c}^{T_h} \rho_{n,p}(T)\,dT
\label{eq:integrated-resistivity}
\end{equation}

\begin{equation}
k_{n,p} = \int_{T_c}^{T_h} \kappa_{n,p}(T)\,dT
\label{eq:integrated-conductivity}
\end{equation}

\begin{equation}
\theta_{n,p} = \int_{T_c}^{T_h} \tau_{n,p}(T)\,dT
\label{eq:integrated-thomson}
\end{equation}

\begin{equation}
   W_{T,n,p} = \frac{\int_{T_c}^{T_h} (\int_{T'}^{T_h} \tau_{n,p}(T) dT)dT'}{\Delta T \int_{T_c}^{T_h} \tau_{n,p}(T) dT}
\label{eq:thomson-weight}
\end{equation}

\begin{equation}
    W_{J,n,p} = \frac{\int_{T_c}^{T_h} (\int_{T'}^{T_h} \rho_{n,p}(T) dT)dT'}{\Delta T \int_{T_c}^{T_h} \rho_{n,p}(T) dT}
\label{eq:joule-weight}
\end{equation}

The thermal resistance of the TEG spacer system now includes the Thomson heating into the energy balance at the hot and cold junctions. We first establish the energy balance for a single thermoelectric couple, then extend it to the entire spacer system (Eqs.~\ref{eq:total-hot-heat-array}--\ref{eq:leg-hot-heat-balance-temp}). 

\begin{equation}
Q_{h,\text{tot}} = n \times Q_{h,j}
\label{eq:total-hot-heat-array}
\end{equation}

\begin{equation}
Q_{h,j} = Q_h = Q_{h,j,n} + Q_{h,j,p}
\label{eq:hot-heat-per-junction}
\end{equation}
\begin{equation}
Q_{h,j,n,p} = Q_{\text{TE},n,p} + Q_{\text{Peltier},h,n,p} - Q_{\text{Joule},h,n,p} - Q_{\text{Thomson},h,n,p}
\label{eq:leg-hot-heat-balance-temp}
\end{equation}

Substituting the heat fluxes by their expressions, and dividing by the expression of the total area as a function of FF and f, we get the full system of equations as a function of the integrated material properties and the geometrical parameters (Eqs.~\ref{eq:pete-power-density-temp}--\ref{eq:thomson-hot-temp}):

\begin{equation}
p_{TEG}=\frac{m}{\left(m+1\right)^2\,d}
\frac{FF\,(\int_{T_c}^{T_h} S_p(T)-S_n(T)\,dT)^2\,\Delta T}{\left(\left(1+\frac{1}{f}\right)r_n + \left(1+f\right)r_p\right)}
\label{eq:pete-power-density-temp}
\end{equation}

\begin{equation}
q_{\mathrm{Joule},h}= \frac{FF\,(\int_{T_c}^{T_h} S_p(T)-S_n(T)\,dT)^2\,\Delta T\left(W_{J,n}\left(1+\frac{1}{f}\right)r_n + W_{J,p}\left(1+f\right)r_p\right)}{\left(m+1\right)^2\,d\left(\left(1+\frac{1}{f}\right)r_n + \left(1+f\right)r_p\right)^2}
\label{eq:joule-hot-temp}
\end{equation}

\begin{equation}
q_{\mathrm{TE}}=\frac{FF}{d}\left(\frac{k_n}{1+\frac{1}{f}} + \frac{k_p}{1+f}\right)
\label{eq:conduction-heat-temp}
\end{equation}

\begin{equation}
q_{\mathrm{Peltier},h}= \frac{FF\,(\int_{T_c}^{T_h} S_p(T)-S_n(T)\,dT)\,\Delta T\,T_h\left(S_n(T_h) + S_p(T_h)\right)}{\left(m+1\right)\,d\left(\left(1+\frac{1}{f}\right)r_n + \left(1+f\right)r_p\right)}
\label{eq:peltier-hot-temp}
\end{equation}

\begin{equation}
q_{\mathrm{Thomson},h} = \frac{FF\,(\int_{T_c}^{T_h} S_p(T)-S_n(T)\,dT)\,\Delta T\left(-W_{T,n}\, \theta_n(T) + W_{T,p}\, \theta_p(T)\right)}{\left(m+1\right)\,d\left(\left(1+\frac{1}{f}\right)r_n + \left(1+f\right)r_p\right)}
\label{eq:thomson-hot-temp}
\end{equation}

The efficiency of the TEG spacer system is given by Eq.~\ref{eq:teg-efficiency-temp}:

\begin{equation}
\eta_{\mathrm{TEG}} = \frac{\frac{m}{m+1}}{\frac{m+1}{ZT_{d,\mathrm{eng}}} + T_h\Lambda - \frac{\beta}{m+1} - \gamma}
\label{eq:teg-efficiency-temp}
\end{equation}

where $\Lambda$, $\beta$ and $\gamma$ are parameters given by Eqs.~\ref{eq:lambda-temp}--\ref{eq:gamma-temp}:

\begin{equation}
\Lambda = \frac{-S_n(T_h)+S_p(T_h)}{\int_{T_c}^{T_h} S_p(T)-S_n(T)\,dT}
\label{eq:lambda-temp}
\end{equation}

\begin{equation}
\beta = \frac{W_{J,n}r_n+f W_{J,p}r_p}{f r_p+r_n}
\label{eq:beta-temp}
\end{equation}

\begin{equation}
\gamma = \frac{-W_{T,n}\theta_n+W_{T,p}\theta_p}{\int_{T_c}^{T_h} S_p(T)-S_n(T)\,dT}
\label{eq:gamma-temp}
\end{equation}

and $ZT_{eng}$ is now in the form (Eq.~\ref{eq:zt-deng-temp}):

\begin{equation}
ZT_{\mathrm{d,eng}} = \frac{\left(\int_{T_c}^{T_h} S_p(T)-S_n(T)\,dT\right)^2\Delta T}{\left(r_n+f r_p\right)\left(k_n+\frac{k_p}{f}\right)}
\label{eq:zt-deng-temp}
\end{equation}

\section{Contact-Resistance Model}

To assess the effect of the thermal and electrical contact resistances, the thermal and electrical circuits need to be modified accordingly. The TCR is inserted at each junction between two materials, i.e. emitter/insulation layer, insulation layer/electrode and electrode/TE leg, at both the hot and cold junctions. The contacts with the NFTPV parts are considered external contact and the rest is considered internal contact with respect to the TEG spacer system (Fig.~\ref{fig:t-dep-circuits}a).
As for the electrical aspect, the same value of the ECR is taken for all contacts, and their sum is then added in series with the $n$- and $p$-type electrical resistances (Fig.~\ref{fig:t-dep-circuits}b).

\begin{figure}[htbp]
\centering
\includegraphics[width=0.95\textwidth]{circuit_with_cr.pdf}
\caption{(a) thermal resistance circuit of the TEG spacer system with the different external and internal thermal contact resistances and (b) electrical resistance circuit with the total electrical contact resistance.}
\label{fig:t-dep-circuits}
\end{figure}

Since the temperatures at the hot and cold junctions are now unknown and interdependent, we need to establish the energy balance at each hot and cold junction for all $n$-type and $p$-type legs separately (Eqs.~\ref{eq:cold-p-balance-cr}--\ref{eq:hot-n-balance-cr}):

\begin{equation}
q_{c,p} = q_{\mathrm{Peltier},p}+q_{\mathrm{TE},p}+q_{\mathrm{Joule},c,p}-q_{\mathrm{Thomson},p}-q_{p,c,p}
\label{eq:cold-p-balance-cr}
\end{equation}

\begin{equation}
q_{c,n} = q_{\mathrm{Peltier},n}+q_{\mathrm{TE},n}+q_{\mathrm{Joule},c,n}-q_{\mathrm{Thomson},n}-q_{p,c,n}
\label{eq:cold-n-balance-cr}
\end{equation}

\begin{equation}
q_{h,p} = q_{\mathrm{TE},p}+q_{\mathrm{Peltier},p}-q_{\mathrm{Thomson},p}-q_{\mathrm{Joule},h,p}
\label{eq:hot-p-balance-cr}
\end{equation}

\begin{equation}
q_{h,n} = q_{\mathrm{TE},n}+q_{\mathrm{Peltier},n}-q_{\mathrm{Thomson},n}-q_{\mathrm{Joule},h,n}
\label{eq:hot-n-balance-cr}
\end{equation}

The new equations of the different heat fluxes are given by Eqs.~\ref{eq:teg-power-density-cr}--\ref{eq:cold-peltier-cr}, where $T_1$, $T_2$, $T_3$, $T_4$, $\Delta T_n$ and $\Delta T_p$ are the new junction temperatures and the temperature differences for the $n$- and $p$-type legs, respectively, $r_{th,i}$, $r_{th,e}$, $r_{tc,i}$, $r_{tc,e}$ are the internal and external contact resistances at the hot and cold junctions, respectively, and $r_c$ is the electrical contact resistance:

\begin{equation}
p_{\mathrm{TEG}} = FF\,\frac{m}{(m+1)^2}\,\frac{\left(\int_{T_{c,n}}^{T_{h,p}}S_p(T)\,dT-\int_{T_{c,n}}^{T_{h_n}}S_n(T)\,dT\right)^2}{\mathcal{D}_c}
\label{eq:teg-power-density-cr}
\end{equation}

\begin{equation}
\mathcal{D}_c = \frac{d}{\Delta T_n}\left(1+\frac{1}{f}\right)r_n + \frac{d}{\Delta T_p}\left(1+f\right)r_p + r_c\left(2+\frac{1}{f}+f\right)
\label{eq:contact-resistance-denominator}
\end{equation}

\begin{equation}
q_{\mathrm{TE},n,p} = \frac{FF}{d}
\begin{cases}
\dfrac{k_n}{1+\frac{1}{f}}, & n\text{-type},\\[0.7em]
\dfrac{k_p}{1+f}, & p\text{-type}.
\end{cases}
\label{eq:conduction-heat-cr}
\end{equation}

\begin{equation}
q_{\mathrm{Peltier},n,p} = \frac{FF\left(\int_{T_{c,p}}^{T_{h,p}}S_p(T)\,dT-\int_{T_{c,n}}^{T_{h_n}}S_n(T)\,dT\right)}{(m+1)\mathcal{D}_c}
\begin{cases}
T_1\left[-S_n(T_1)\right], & n\text{-type},\\[0.7em]
T_3S_p(T_3), & p\text{-type}.
\end{cases}
\label{eq:peltier-heat-cr}
\end{equation}

\begin{equation}
q_{\mathrm{Thomson},n,p} = \frac{FF\left(\int_{T_{c,p}}^{T_{h,p}}S_p(T)\,dT-\int_{T_{c,n}}^{T_{h_n}}S_n(T)\,dT\right)}{(m+1)\mathcal{D}_c}
\begin{cases}
W_{T,n}\theta_n, & n\text{-type},\\[0.7em]
W_{T,p}\theta_p, & p\text{-type}.
\end{cases}
\label{eq:thomson-heat-cr}
\end{equation}

\begin{equation}
\begin{aligned}
q_{\mathrm{Joule},h,n,p} &= \frac{FF\left(\int_{T_{c,p}}^{T_{h,p}}S_p(T)\,dT-\int_{T_{c,n}}^{T_{h_n}}S_n(T)\,dT\right)^2}{(m+1)^2\mathcal{D}_c^2} \\
&\quad\times
\begin{cases}
\dfrac{d}{\Delta T_n}\left[W_{J,n}\left(1+\frac{1}{f}\right)r_n+r_c\left(1+\frac{1}{f}\right)\right], & n\text{-type},\\[0.9em]
\dfrac{d}{\Delta T_p}\left[W_{J,p}\left(1+f\right)r_p+r_c\left(1+f\right)\right], & p\text{-type}.
\end{cases}
\end{aligned}
\label{eq:joule-hot-heat-cr}
\end{equation}

\begin{equation}
q_{p,c,n,p} = \frac{FF\left(\int_{T_{c,p}}^{T_{h,p}}S_p(T)\,dT-\int_{T_{c,n}}^{T_{h_n}}S_n(T)\,dT\right)}{(m+1)\mathcal{D}_c}
\begin{cases}
-\int_{T_c}^{T_h}S_n(T)\,dT, & n\text{-type},\\[0.7em]
\int_{T_c}^{T_h}S_p(T)\,dT, & p\text{-type}.
\end{cases}
\label{eq:cold-peltier-cr}
\end{equation}

where $f$ is taken for the maximum efficiency configuration from the previous model and is equal to $0.95$ and $m=1$.

The efficiency of the TEG spacer system becomes (Eq.~\ref{eq:teg-efficiency-cr}):

\begin{equation}
\eta_{\mathrm{TEG}} = \frac{\frac{m}{m+1}}{\frac{m+1}{ZT_{d,\mathrm{eng}}} + \Lambda - \frac{\beta}{m+1} - \gamma}
\label{eq:teg-efficiency-cr}
\end{equation}

where the new device figure of merit and the different parameters are given by Eqs.~\ref{eq:zt-deng-cr}--\ref{eq:beta-cr}:

\begin{equation}
ZT_{d,\mathrm{eng}} = \frac{\left(\int_{T_{c,p}}^{T_{h,p}}S_p(T)\,dT-\int_{T_{c,n}}^{T_{h_n}}S_n(T)\,dT\right)^2}{\left(\frac{r_n}{\Delta T_n}+\frac{f r_p}{\Delta T_p}+\frac{r_c(1+f)}{d}\right)\left(k_n+\frac{k_p}{f}\right)}
\label{eq:zt-deng-cr}
\end{equation}

\begin{equation}
\Lambda = \frac{-T_1S_n(T_1)+T_3S_p(T_3)}{\int_{T_c}^{T_h}S_p(T)-S_n(T)\,dT}
\label{eq:lambda-cr}
\end{equation}

\begin{equation}
\gamma = \frac{-W_{T,n}\theta_n+W_{T,p}\theta_p}{\int_{T_c}^{T_h}S_p(T)-S_n(T)\,dT}
\label{eq:gamma-cr}
\end{equation}

\begin{equation}
\beta = \frac{W_{J,n}\frac{d}{\Delta T_n}r_n+W_{J,p}\frac{d}{\Delta T_p}f r_p+r_c(1+f)}{\frac{d}{\Delta T_n}r_n+\frac{d}{\Delta T_p}f r_p+r_c(1+f)}
\label{eq:beta-cr}
\end{equation}
The optimizer then solves for the temperatures by minimizing the mean-squared error between the heat entering and leaving the hot junctions and cold junctions, where the heat flowing to the junctions is given by (Eqs.~\ref{eq:contact-hot-n}--\ref{eq:contact-cold-p}) respectively:

\begin{equation}
q_{h,n} = \frac{FF \times (T_e - T_1)}{\left(1 + \frac{1}{f}\right) \times \left(r_{th,e} + 2r_{th,i}\right)}
\label{eq:contact-hot-n}
\end{equation}

\begin{equation}
q_{h,p} = \frac{FF \times (T_e - T_3)}{\left(1 + f\right) \times \left(r_{th,e} + 2r_{th,i}\right)}
\label{eq:contact-hot-p}
\end{equation}

\begin{equation}
q_{c,n} = \frac{FF \times (T_2 - T_r)}{\left(1 + \frac{1}{f}\right) \times \left(r_{tc,e} + 2r_{tc,i}\right)}
\label{eq:contact-cold-n}
\end{equation}

\begin{equation}
q_{c,p} = \frac{FF \times (T_4 - T_r)}{\left(1 + f\right) \times \left(r_{tc,e} + 2r_{tc,i}\right)}
\label{eq:contact-cold-p}
\end{equation}

This set of four equations and four unknowns will be optimized numerically using one of the functions in the Optimization Toolbox of MATLAB, namely fmincon, under the constraints that $T_1$>$T_2$ and $T_3$>$T_4$, since the hot side must remain hotter than the cold side for net heat flow, for both legs, following \cite{qing_analytical_2018}. Uniqueness of the optimum was verified by re-running the optimization from a starting point near the temperature-range edges; both starting points converged to the same
temperatures. These constraints can be adjusted to ensure a minimum difference between the temperatures, to avoid getting 0 as a result. Therefore, it is just for optimization regulation, and does not represent any physics.

The optimal values for $FF$, $d$, as well as the geometry of the NFTPV (emitter and cell thickness) are fixed using the data obtained from the previous model (emitter at 977~K) to simplify the optimization process and reduce the computational time.


\begin{figure}
\centering
\makebox[\textwidth][c]{\includegraphics[width=1.1\textwidth]{Mat_props.pdf}}
\caption{Temperature-dependent material properties used in the TEG spacer-system model, where they approximately match in orders of magnitude and in terms of the $ZT$\cite{ai_high-performance_2025,naderloo_performance_2025}.}
\label{fig:material-properties}
\end{figure}

\begin{table}[htbp]
\caption{Performance of the PETE technology with the different thermoelectric materials \cite{na_public_2022}}
\label{tab:pete-material-performance}
\centering
\scriptsize
\setlength{\tabcolsep}{3pt}
\renewcommand{\arraystretch}{0.82}
\begin{tabular}{lcr}
\toprule
\textrm{Material} &
\textrm{PETE power density (W m$^{-2}$)} &
\textrm{PETE efficiency (\%)} \\
\midrule
$\mathrm{La}_{0.2}\mathrm{Ca}_{0.8}\mathrm{TiO}_{3}$ & $1.216 \times 10^{5}$ & 21.65 \\
$\mathrm{Nd}_{2.86}\mathrm{Te}_{4}$ & $2.771 \times 10^{5}$ & 25.55 \\
$\mathrm{Nb}_{0.75}\mathrm{Ta}_{0.25}\mathrm{CoSn}_{0.9}\mathrm{Sb}_{0.1}$ & $7.109 \times 10^{4}$ & 22.17 \\
$\mathrm{Yb}_{14}\mathrm{MnSb}_{11}$ & $2.22 \times 10^{5}$ & 24.66 \\
$\mathrm{Yb}_{14}\mathrm{MgSb}_{11}$ & $1.885 \times 10^{5}$ & 25.13 \\
$\mathrm{FeNb}_{0.88}\mathrm{Hf}_{0.12}\mathrm{Sb}$ & $3.668 \times 10^{5}$ & 28.82 \\
$\mathrm{Cu}_{3}\mathrm{ErTe}_{3}$ & $5.75 \times 10^{4}$ & 20.71 \\
$\mathrm{Cu}_{2}\mathrm{Se}_{0.92}\mathrm{S}_{0.08}$ & $1.402 \times 10^{5}$ & 27.57 \\
$\mathrm{Ta}_{0.84}\mathrm{Ti}_{0.16}\mathrm{FeSb}$ & $1.116 \times 10^{5}$ & 25.98 \\
$\mathrm{Yb}_{13.43}\mathrm{Ce}_{0.44}\mathrm{Mn}_{1.07}\mathrm{Sb}_{11.07}$ & $3.024 \times 10^{5}$ & 27.44 \\
$\mathrm{Ba}_{8}\mathrm{Ga}_{15.88}\mathrm{Zn}_{0.007}\mathrm{Sn}_{30.12}$ & $6.171 \times 10^{2}$ & 6.79 \\
$\mathrm{Bi}_{2}\mathrm{Te}_{3}$ & $8.482 \times 10^{2}$ & 6.44 \\
$\mathrm{In}_{3.95}\mathrm{Pb}_{0.05}\mathrm{Se}_{3}$ & $5.103 \times 10^{2}$ & 3.84 \\
$\mathrm{Ce}_{0.2}\mathrm{Bi}_{1.8}\mathrm{Te}_{3}$ & $7.032 \times 10^{2}$ & 6.56 \\
$\mathrm{Bi}_{2}\mathrm{Te}_{2.7}\mathrm{Se}_{0.3}$ & $2.127 \times 10^{3}$ & 8.51 \\
$\mathrm{BaBiTe}_{2.95}\mathrm{Se}_{0.05}$ & $2.268 \times 10^{3}$ & 8.64 \\
$\mathrm{MgAgSb}_{0.99}\mathrm{In}_{0.01}$ & $1.716 \times 10^{3}$ & 8.36 \\
$\mathrm{MgAgSb}_{0.985}\mathrm{In}_{0.015}$ & $1.804 \times 10^{3}$ & 7.88 \\
$\mathrm{Tl}_{9.0}\mathrm{Bi}_{0.97}\mathrm{Te}_{6.0}$ & $5.195 \times 10^{2}$ & 5.49 \\
$\mathrm{Er}_{0.01}(\mathrm{Bi}_{0.23}\mathrm{Sb}_{0.77})_{1.99}\mathrm{Te}_{3}$ & $8.763 \times 10^{2}$ & 6.40 \\
$\mathrm{Mg}_{2.16}(\mathrm{Si}_{0.4}\mathrm{Sn}_{0.6})_{0.97}\mathrm{Bi}_{0.03}$ & $3.492 \times 10^{4}$ & 20.91 \\
$\mathrm{Ba}_{0.08}\mathrm{Yb}_{0.09}\mathrm{Co}_{4}\mathrm{Sb}_{12}$ & $3.036 \times 10^{4}$ & 23.26 \\
$\mathrm{BiSb}(\mathrm{Se}_{0.94}\mathrm{Br}_{0.06})_{3}$ & $2.966 \times 10^{4}$ & 20.84 \\
$\mathrm{Sr}_{0.21}\mathrm{Yb}_{0.03}\mathrm{Co}_{4}\mathrm{Sb}_{12.12}$ & $4.706 \times 10^{4}$ & 23.93 \\
$\mathrm{Ag}_{0.8}\mathrm{Sb}_{0.8}\mathrm{Pb}_{18.3}\mathrm{Te}_{20.0}$ & $7.078 \times 10^{3}$ & 13.59 \\
$\mathrm{Mg}_{3.07}\mathrm{Sb}_{1.5}\mathrm{Bi}_{0.48}\mathrm{Se}_{0.02}$ & $1.151 \times 10^{4}$ & 16.50 \\
$\mathrm{Ba}_{0.05}\mathrm{Yb}_{0.09}\mathrm{Co}_{4}\mathrm{Sb}_{12}$ & $3.026 \times 10^{4}$ & 22.89 \\
$\mathrm{TiZr}_{0.015}\mathrm{NiSn}$ & $1.372 \times 10^{4}$ & 16.78 \\
$(\mathrm{Cu}_{0.003}\mathrm{Pb}_{0.997}\mathrm{Te})(\mathrm{MnTe})_{0.03}$ & $3.892 \times 10^{4}$ & 22.76 \\
$\mathrm{FeNb}_{0.92}\mathrm{Hf}_{0.08}\mathrm{Sb}$ & $1.023 \times 10^{4}$ & 14.88 \\
$\mathrm{Bi}_{0.9}\mathrm{Ag}_{0.1}\mathrm{CuSeO}$ & $4.728 \times 10^{4}$ & 19.73 \\
$\mathrm{Yb}_{10}\mathrm{Ca}_{3}\mathrm{BaMgSb}_{11}$ & $2.621 \times 10^{4}$ & 18.17 \\
$\mathrm{Cu}_{2}\mathrm{Se}_{0.96}\mathrm{S}_{0.04}$ & $1.849 \times 10^{4}$ & 19.09 \\
$\mathrm{YbCd}_{1.7}\mathrm{Zn}_{0.3}\mathrm{Sb}_{2}$ & $5.49 \times 10^{3}$ & 13.03 \\
$\mathrm{Cu}_{2}\mathrm{Se}_{0.7}\mathrm{S}_{0.3}$ & $1.989 \times 10^{4}$ & 17.86 \\
$\mathrm{Ge}_{0.55}\mathrm{Sb}_{0.25}\mathrm{Te}_{0.8}(\mathrm{AgSnSe}_{2})_{0.2}$ & $1.519 \times 10^{4}$ & 18.31 \\
$\mathrm{Bi}_{0.88}\mathrm{Pb}_{0.06}\mathrm{Yb}_{0.06}\mathrm{CuSeO}$ & $4.544 \times 10^{4}$ & 22.56 \\
$\mathrm{Al}_{0.0075}\mathrm{Sb}_{0.1}\mathrm{Ge}_{0.8925}\mathrm{Te}$ & $3.951 \times 10^{4}$ & 23.04 \\
\bottomrule
\end{tabular}
\end{table}

\clearpage
\bibliographystyle{plain}
\bibliography{uploads/references}

\end{document}

==> anc/uploads_anc/references.bib <==
@article{sheng_enhancement_2023,
	title = {Enhancement of a {Graphene}-{Based} {Near}-{Field} {Thermophotovoltaic} {System} by {Optimization} {Algorithms} and {Dynamic} {Regulations}},
	volume = {10},
	issn = {2304-6732},
	url = {https://www.mdpi.com/2304-6732/10/2/137},
	doi = {10.3390/photonics10020137},
	abstract = {Thermophotovoltaics (TPVs), a heat recovery technique, is faced with low efficiency and power density. It has been proven that graphene helps add new functionalities to optical components and improve their performance for heat transfer. In this work, I study Near-field radiative heat transfer in TPVs based on a composite nanostructure composed of Indium Tin Oxide (ITO) sheet and a narrow bandgap photovoltaic cell made from Indium Arsenide (InAs). I introduce a new way to calculate nonradiative recombination (NR) and compare the performance with and without the NR being considered. By comparing graphene modulated on the emitter (G-E), on the receiver (G-R), and on both the emitter and the receiver (G-ER), I find the G-ER case can achieve the highest current density. However, constrained by the bandgap energy of the cell, this case is far lower than the G-E case when it comes to efficiency. After applying variant particle swarm optimization (VPSO) and dynamic optimization, the model is optimized up to 43.63\% efficiency and 11 W/cm2 electric power at a 10 nm vacuum gap with a temperature difference of 600 K. Compared with before optimization, the improvement is 8.97\% and 7.2 W/cm2, respectively. By analyzing the emission spectrum and the transmission coefficient, I find that after optimization the system can achieve higher emissivity above the bandgap frequency, thus achieving more efficient conversion of light to electricity. In addition, I analyze the influence of temperature difference by varying it from 300 K to 900 K, indicating the optimized model at a 900 K temperature difference can achieve 49.04\% efficiency and 52 W/cm2 electric power. By comparing the results with related works, this work can achieve higher conversion efficiency and electric power after the optimization of relevant parameters. My work provides a method to manipulate the near-field TPV system with the use of a graphene-based emitter and promises to provide references in TPV systems that use low bandgap energy cells.},
	language = {en},
	number = {2},
	urldate = {2026-03-29},
	journal = {Photonics},
	author = {Sheng, Yitao},
	month = jan,
	year = {2023},
	pages = {137},
}

@article{wang_axion-field-enhanced_2025,
	title = {Axion-{Field}-{Enhanced} {Near}-{Field} {Thermophotovoltaic} {Systems} with {Band} {Dislocation}},
	volume = {42},
	issn = {0256-307X, 1741-3540},
	url = {https://iopscience.iop.org/article/10.1088/0256-307X/42/10/100403},
	doi = {10.1088/0256-307X/42/10/100403},
	abstract = {Abstract
            
              We propose a near-field thermophotovoltaic system utilizing magnetic Weyl semimetals, which exhibit a distinct gyrotropic effect originating from their intrinsic axion field. Critically, we demonstrate that intentional band dislocation, achieved by layer-specific tuning of the chemical potential, significantly enhances the energy-conversion efficiency. This effect arises from the formation of quasi-flat bands in momentum space, which broaden the spectral heat flux and amplify photon tunneling above the bandgap. At optimized chemical potential mismatches, the system achieves a 65\% Carnot efficiency and a power density of 7 x 10
              4
              W m
              -2
              , surpassing symmetric configurations by 7\%. The optimization of the Weyl semimetals thickness further demonstrates a clear tuning window where both the output power and energy-conversion efficiency are significantly improved. These results establish chemical-potential engineering toward high-efficiency near-field thermophotovoltaics for waste heat recovery and infrared energy applications.},
	number = {10},
	urldate = {2026-03-28},
	journal = {Chinese Physics Letters},
	author = {Wang, Rongqian and Lu, Jincheng and Peng, Jiebin and Jiang, Jian-Hua},
	month = sep,
	year = {2025},
	pages = {100403},
}

@article{odebowale_design_2024,
	title = {Design and optimization of near-field thermophotovoltaic systems using deep learning},
	volume = {21},
	issn = {2331-7019},
	url = {https://link.aps.org/doi/10.1103/PhysRevApplied.21.064031},
	doi = {10.1103/PhysRevApplied.21.064031},
	language = {en},
	number = {6},
	urldate = {2026-03-28},
	journal = {Physical Review Applied},
	author = {Odebowale, A.A. and As'ham, Khalil and Hattori, Haroldo T. and Miroshnichenko, Andrey. E.},
	month = jun,
	year = {2024},
	pages = {064031},
}

@article{bernardi_radiative_2016,
	title = {Radiative heat transfer exceeding the blackbody limit between macroscale planar surfaces separated by a nanosize vacuum gap},
	volume = {7},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/ncomms12900},
	doi = {10.1038/ncomms12900},
	abstract = {Abstract
            
              Using Rytov's fluctuational electrodynamics framework, Polder and Van Hove predicted that radiative heat transfer between planar surfaces separated by a vacuum gap smaller than the thermal wavelength exceeds the blackbody limit due to tunnelling of evanescent modes. This finding has led to the conceptualization of systems capitalizing on evanescent modes such as thermophotovoltaic converters and thermal rectifiers. Their development is, however, limited by the lack of devices enabling radiative transfer between macroscale planar surfaces separated by a nanosize vacuum gap. Here we measure radiative heat transfer for large temperature differences (∼120 K) using a custom-fabricated device in which the gap separating two 5 x 5 mm
              2
              intrinsic silicon planar surfaces is modulated from 3,500 to 150 nm. A substantial enhancement over the blackbody limit by a factor of 8.4 is reported for a 150-nm-thick gap. Our device paves the way for the establishment of novel evanescent wave-based systems.},
	language = {en},
	number = {1},
	urldate = {2026-03-28},
	journal = {Nature Communications},
	author = {Bernardi, Michael P. and Milovich, Daniel and Francoeur, Mathieu},
	month = sep,
	year = {2016},
	pages = {12900},
}

@inproceedings{li_integrated_2025,
	address = {San Diego, United States},
	title = {Integrated nanogap thermophotovoltaics supported by silicon micro-pillars},
	isbn = {978-1-5106-9780-5},
	url = {https://www.spiedigitallibrary.org/conference-proceedings-of-spie/PC13598/3064078/Integrated-nanogap-thermophotovoltaics-supported-by-silicon-micro-pillars/10.1117/12.3064078.full},
	doi = {10.1117/12.3064078},
	urldate = {2026-03-28},
	booktitle = {New {Concepts} in {Solar} and {Thermal} {Radiation} {Conversion} {VI}},
	publisher = {SPIE},
	author = {Li, Yuting and Dada, Titilope M. and Solanki, Parth and Tervo, Eric J.},
	editor = {Munday, Jeremy N. and Bermel, Peter},
	month = sep,
	year = {2025},
	pages = {14},
}

@article{bhatt_integrated_2020,
	title = {Integrated near-field thermo-photovoltaics for heat recycling},
	volume = {11},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/s41467-020-16197-6},
	doi = {10.1038/s41467-020-16197-6},
	abstract = {Abstract
            
              Energy transferred via thermal radiation between two surfaces separated by nanometer distances can be much larger than the blackbody limit. However, realizing a scalable platform that utilizes this near-field energy exchange mechanism to generate electricity remains a challenge. Here, we present a fully integrated, reconfigurable and scalable platform operating in the near-field regime that performs controlled heat extraction and energy recycling. Our platform relies on an integrated nano-electromechanical system that enables precise positioning of a thermal emitter within nanometer distances from a room-temperature germanium photodetector to form a thermo-photovoltaic cell. We demonstrate over an order of magnitude enhancement of power generation (
              P
              gen
               {\textasciitilde} 1.25 {\mu}Wcm
              -2
              ) in our thermo-photovoltaic cell by actively tuning the gap between a hot-emitter (
              T
              E
               {\textasciitilde} 880 K) and the cold photodetector (
              T
              D
               {\textasciitilde} 300 K) from {\textasciitilde} 500 nm down to {\textasciitilde} 100 nm. Our nano-electromechanical system consumes negligible tuning power (
              P
              gen
              /
              P
              NEMS
              {\textasciitilde} 10
              4
              ) and relies on scalable silicon-based process technologies.},
	language = {en},
	number = {1},
	urldate = {2026-03-28},
	journal = {Nature Communications},
	author = {Bhatt, Gaurang R. and Zhao, Bo and Roberts, Samantha and Datta, Ipshita and Mohanty, Aseema and Lin, Tong and Hartmann, Jean-Michel and St-Gelais, Raphael and Fan, Shanhui and Lipson, Michal},
	month = may,
	year = {2020},
	pages = {2545},
}

@article{song_effectiveness_2024,
	title = {Effectiveness of multi-junction cells in near-field thermophotovoltaic devices considering additional losses},
	volume = {13},
	copyright = {http://creativecommons.org/licenses/by/4.0/},
	issn = {2192-8614, 2192-8614},
	url = {https://onlinelibrary.wiley.com/doi/10.1515/nanoph-2023-0572},
	doi = {10.1515/nanoph-2023-0572},
	abstract = {Abstract
            Thermophotovoltaic (TPV) energy converters hold substantial potential in converting thermal radiation from high-temperature emitters into electrical energy through photovoltaic (PV) cells, offering applications ranging from solar energy harvesting to waste heat recovery. Near-field TPV (NF-TPV) devices, focused on enhancing power output density (POD), exhibit unique potential by harnessing photon tunneling. However, this potential can be mitigated by additional losses arising from high photocurrent densities and corresponding scalability issues. This study comprehensively investigates the effectiveness of multi-junction-based NF-TPV devices, accounting for additional losses. We propose two approximative expressions to quantify the impact of additional losses and characterize current density-voltage curves. Verification against rigorously optimized results establishes a criterion for effective performance. Our method provides precise POD estimations even for devices with 10 or more subcells, facilitating performance analysis across parameters like vacuum gap distance, cell width, emitter temperature, and the number of subcells compared to far-field counterparts. This research outlines a roadmap for the scalable design of NF-TPV devices, emphasizing the role of multi-junction PV cells. The analytical framework we developed will provide vital insights for future high-performance TPV devices.},
	language = {en},
	number = {5},
	urldate = {2026-03-28},
	journal = {Nanophotonics},
	author = {Song, Jaeman and Choi, Minwoo and Lee, Bong Jae},
	month = mar,
	year = {2024},
	pages = {813--823},
}

@article{inoue_near-field_2018,
	title = {Near-field thermophotovoltaic energy conversion using an intermediate transparent substrate},
	volume = {26},
	issn = {1094-4087},
	url = {https://opg.optica.org/abstract.cfm?URI=oe-26-2-A192},
	doi = {10.1364/OE.26.00A192},
	language = {en},
	number = {2},
	urldate = {2026-03-28},
	journal = {Optics Express},
	author = {Inoue, Takuya and Watanabe, Kohei and Asano, Takashi and Noda, Susumu},
	month = jan,
	year = {2018},
	pages = {A192},
}

@article{lim_optimization_2018,
	title = {Optimization of a near-field thermophotovoltaic system operating at low temperature and large vacuum gap},
	volume = {210},
	issn = {00224073},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S0022407317307823},
	doi = {10.1016/j.jqsrt.2018.02.006},
	language = {en},
	urldate = {2026-03-28},
	journal = {Journal of Quantitative Spectroscopy and Radiative Transfer},
	author = {Lim, Mikyung and Song, Jaeman and Kim, Jihoon and Lee, Seung S. and Lee, Ikjin and Lee, Bong Jae},
	month = may,
	year = {2018},
	pages = {35--43},
}

@article{li_high-performance_2023,
	title = {High-performance near-field thermophotovoltaics based on a {Ca} {CO} 3 / graphene / {In} {Sb} heterostructure},
	volume = {20},
	issn = {2331-7019},
	url = {https://link.aps.org/doi/10.1103/PhysRevApplied.20.064015},
	doi = {10.1103/PhysRevApplied.20.064015},
	language = {en},
	number = {6},
	urldate = {2026-03-28},
	journal = {Physical Review Applied},
	author = {Li, Lin and Yu, Kun and Feng, Dudong and Yang, Zhimin and Zhang, Kaihua and Liu, Yufang and Wu, Xiaohu},
	month = dec,
	year = {2023},
	pages = {064015},
}

@article{wang_enhancing_2019,
	title = {Enhancing {Thermophotovoltaic} {Performance} {Using} {Graphene}-{BN}- {In} {Sb} {Near}-{Field} {Heterostructures}},
	volume = {12},
	issn = {2331-7019},
	url = {https://link.aps.org/doi/10.1103/PhysRevApplied.12.044038},
	doi = {10.1103/PhysRevApplied.12.044038},
	language = {en},
	number = {4},
	urldate = {2026-03-28},
	journal = {Physical Review Applied},
	author = {Wang, Rongqian and Lu, Jincheng and Jiang, Jian-Hua},
	month = oct,
	year = {2019},
	pages = {044038},
}

@article{messina_graphene-based_2013,
	title = {Graphene-based photovoltaic cells for near-field thermal energy conversion},
	volume = {3},
	issn = {2045-2322},
	url = {https://www.nature.com/articles/srep01383},
	doi = {10.1038/srep01383},
	language = {en},
	number = {1},
	urldate = {2026-03-28},
	journal = {Scientific Reports},
	author = {Messina, Riccardo and Ben-Abdallah, Philippe},
	month = mar,
	year = {2013},
	pages = {1383},
}

@article{loubet_micronanoscale_2025,
	title = {Micro/nanoscale spacers for enhanced thermophotovoltaic and thermionic energy conversion: a comprehensive review},
	volume = {289},
	issn = {09270248},
	shorttitle = {Micro/nanoscale spacers for enhanced thermophotovoltaic and thermionic energy conversion},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S0927024825002740},
	doi = {10.1016/j.solmat.2025.113673},
	language = {en},
	urldate = {2026-03-22},
	journal = {Solar Energy Materials and Solar Cells},
	author = {Loubet, Nicolas A. and Bezdjian, Katie and López, Esther and Datas, Alejandro},
	month = aug,
	year = {2025},
	pages = {113673},
}

@misc{aller_low_2024,
	title = {Low {Thermal} {Resistance} of {Diamond}-{AlGaN} {Interfaces} {Achieved} {Using} {Carbide} {Interlayers}},
	url = {http://arxiv.org/abs/2408.08076},
	doi = {10.48550/arXiv.2408.08076},
	abstract = {This study investigates thermal transport across nanocrystalline diamond/AlGaN interfaces, crucial for enhancing thermal management in AlGaN/AlGaN-based devices. Chemical vapor deposition growth of diamond directly on AlGaN resulted in a disordered interface with a high thermal boundary resistance (TBR) of 20.6 m{\textasciicircum}2-K/GW. We employed sputtered carbide interlayers (e.g., \$B\_4C\$, \$SiC\$, \$B\_4C/SiC\$) to reduce thermal boundary resistance in diamond/AlGaN interfaces. The carbide interlayers resulted in record-low thermal boundary resistance values of 3.4 and 3.7 m{\textasciicircum}2-K/GW for Al\$\_\{0.65\}\$Ga\$\_\{0.35\}\$N samples with \$B\_4C\$ and \$SiC\$ interlayers, respectively. STEM imaging of the interface reveals interlayer thicknesses between 1.7-2.5 nm, with an amorphous structure. Additionally, Fast-Fourier Transform (FFT) characterization of sections of the STEM images displayed sharp crystalline fringes in the AlGaN layer, confirming it was properly protected from damage from hydrogen plasma during the diamond growth. In order to accurately measure the thermal boundary resistance we develop a hybrid technique, combining time-domain thermoreflectance and steady-state thermoreflectance fitting, offering superior sensitivity to buried thermal resistances. Our findings underscore the efficacy of interlayer engineering in enhancing thermal transport and demonstrate the importance of innovative measurement techniques in accurately characterizing complex thermal interfaces. This study provides a foundation for future research in improving thermal properties of semiconductor devices through interface engineering and advanced measurement methodologies.},
	language = {en},
	urldate = {2026-03-22},
	publisher = {arXiv},
	author = {Aller, Henry T. and Pfeifer, Thomas W. and Mamun, Abdullah and Huynh, Kenny and Tadjer, Marko and Feygelson, Tatyana and Hobart, Karl and Anderson, Travis and Pate, Bradford and Jacobs, Alan and Lundh, James Spencer and Goorsky, Mark and Khan, Asif and Hopkins, Patrick and Graham, Samuel},
	month = aug,
	year = {2024},
	note = {arXiv:2408.08076 [cond-mat]},
	keywords = {Condensed Matter - Materials Science, Physics - Atomic Physics},
}

@article{su_high-field_nodate,
	title = {High-field {Breakdown} and {Thermal} {Characterization} of {Indium} {Tin} {Oxide} {Transistors}},
	abstract = {Amorphous oxide semiconductors are gaining interest for logic and memory transistors compatible with low-temperature fabrication. However, their low thermal conductivity and heterogeneous interfaces suggest that their performance may be severely limited by self-heating, especially at higher power and device densities. Here, we investigate the high-field breakdown of ultrathin ({\textasciitilde}4 nm) amorphous indium tin oxide (ITO) transistors with scanning thermal microscopy (SThM) and multiphysics simulations. The ITO devices break irreversibly at channel temperatures of {\textasciitilde}180 °C and {\textasciitilde}340 °C on SiO2 and HfO2 substrates, respectively, with failure primarily caused by thermally-induced compressive strain near the device contacts. Combining SThM measurements with simulations allows us to estimate a thermal boundary conductance (TBC) of 35 ± 12 MWm-2K-1 for ITO on SiO2 and 51 ± 14 MWm-2K-1 for ITO on HfO2. The latter also enables significantly higher breakdown power due to better heat dissipation and closer thermal expansion matching. These findings provide insights into the thermo-mechanical limitations of indium-based amorphous oxide transistors, which are important for more reliable and high-performance logic and memory applications.},
	language = {en},
	author = {Su, Haotian and Lee, Yuan-Mau and Peña, Tara and Fultz-Waters, Sydney and Kang, Jimin and Wahid, Sumaiya and Newcomb, Christina J and Song, Young Suh and Wang, Shan X and Pop, Eric},
}

@article{cai_interfacial_2026,
	title = {Interfacial {Engineering} toward {Ultralow} {Thermal} {Boundary} {Resistance} at {Metal}--{Semiconductor} {Contacts}},
	volume = {26},
	copyright = {https://doi.org/10.15223/policy-029},
	issn = {1530-6984, 1530-6992},
	url = {https://pubs.acs.org/doi/10.1021/acs.nanolett.5c05501},
	doi = {10.1021/acs.nanolett.5c05501},
	language = {en},
	number = {6},
	urldate = {2026-03-22},
	journal = {Nano Letters},
	author = {Cai, Ziling and Sang, Liwen and Luan, Tiantian and Fang, Yutao and Li, Yabing and Sumiya, Masotomo and Zhang, Lei and Cao, Kun and Shen, Bo},
	month = feb,
	year = {2026},
	pages = {2112--2118},
}

@article{karalis_squeezing_2016,
	title = {'{Squeezing}' near-field thermal emission for ultra-efficient high-power thermophotovoltaic conversion},
	volume = {6},
	issn = {2045-2322},
	url = {https://www.nature.com/articles/srep28472},
	doi = {10.1038/srep28472},
	abstract = {Abstract
            
              We numerically demonstrate near-field planar ThermoPhotoVoltaic systems with very high efficiency and output power, at large vacuum gaps. Example performances include: at 1200 °
              K
              emitter temperature, output power density 2 
              W
              /
              cm
              2
              with {\textasciitilde}47\% efficiency at 300 
              nm
              vacuum gap; at 2100 °
              K
              , 24 
              W
              /
              cm
              2
              with {\textasciitilde}57\% efficiency at 200 
              nm
              gap; and, at 3000 °
              K
              , 115 
              W
              /
              cm
              2
              with {\textasciitilde}61\% efficiency at 140 
              nm
              gap. Key to this striking performance is a novel photonic design forcing the emitter and cell single modes to cros resonantly couple and impedance-match just above the semiconductor bandgap, creating there a 'squeezed' narrowband near-field emission spectrum. Specifically, we employ surface-plasmon-polariton thermal emitters and silver-backed semiconductor-thin-film photovoltaic cells. The emitter planar plasmonic nature allows for high-power and stable high-temperature operation. Our simulations include modeling of free-carrier absorption in both cell electrodes and temperature dependence of the emitter properties. At high temperatures, the efficiency enhancement via resonant mode cross-coupling and matching can be extended to even higher power, by appropriately patterning the silver back electrode to enforce also an absorber effective surface-plasmon-polariton mode. Our proposed designs can therefore lead the way for mass-producible and low-cost ThermoPhotoVoltaic micro-generators and solar cells.},
	language = {en},
	number = {1},
	urldate = {2026-03-21},
	journal = {Scientific Reports},
	author = {Karalis, Aristeidis and Joannopoulos, J. D.},
	month = jul,
	year = {2016},
	pages = {28472},
}

@article{niimi_sub-_2016,
	title = {Sub- \$10{\textasciicircum}\{-9\}{\textasciitilde}{\textbackslash}{Omega} \$ -cm2 n-{Type} {Contact} {Resistivity} for {FinFET} {Technology}},
	volume = {37},
	copyright = {https://ieeexplore.ieee.org/Xplorehelp/downloads/license-information/IEEE.html},
	issn = {0741-3106, 1558-0563},
	url = {http://ieeexplore.ieee.org/document/7570170/},
	doi = {10.1109/LED.2016.2610480},
	number = {11},
	urldate = {2026-03-18},
	journal = {IEEE Electron Device Letters},
	author = {Niimi, Hiroaki and Liu, Zuoguang and Gluschenkov, Oleg and Mochizuki, Shogo and Fronheiser, Jody and Li, Juntao and Demarest, James and Zhang, Chen and Liu, Bei and Yang, Jie and Raymond, Mark and Haran, Bala and Bu, Huiming and Yamashita, Tenko},
	month = nov,
	year = {2016},
	pages = {1371--1374},
}

@article{choi_bifacial_2024,
	title = {Bifacial near-field thermophotovoltaic converter with transparent intermediate substrate},
	volume = {153},
	issn = {07351933},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S0735193324001179},
	doi = {10.1016/j.icheatmasstransfer.2024.107355},
	language = {en},
	urldate = {2026-03-16},
	journal = {International Communications in Heat and Mass Transfer},
	author = {Choi, Minwoo and Song, Jaeman and Lee, Bong Jae},
	month = apr,
	year = {2024},
	pages = {107355},
}

@article{narayanaswamy_surface_2003,
	title = {Surface modes for near field thermophotovoltaics},
	volume = {82},
	issn = {0003-6951, 1077-3118},
	url = {https://pubs.aip.org/apl/article/82/20/3544/513502/Surface-modes-for-near-field-thermophotovoltaics},
	doi = {10.1063/1.1575936},
	abstract = {Thermal radiative energy transfer between closely spaced surfaces has been analyzed in the past and shown not to obey the laws of classical radiation heat transfer owing to evanescent waves and, more recently, electromagnetic surface modes. We have analyzed the energy transfer between layered media, one of the layers being the thermal source, using a Green's functions method and the fluctuation-dissipation theorem. Based on the analysis, we propose a structure that can utilize the surface modes to increase the power density and efficiency of low temperature thermophotovoltaic generators.},
	language = {en},
	number = {20},
	urldate = {2026-03-15},
	journal = {Applied Physics Letters},
	author = {Narayanaswamy, Arvind and Chen, Gang},
	month = may,
	year = {2003},
	pages = {3544--3546},
}

@article{li_photon_2025,
	title = {Photon tunneling mechanism and performance analysis of near-field thermophotovoltaic system with plasmonic emitter},
	volume = {214},
	issn = {12900729},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S1290072925002091},
	doi = {10.1016/j.ijthermalsci.2025.109886},
	language = {en},
	urldate = {2026-03-13},
	journal = {International Journal of Thermal Sciences},
	author = {Li, Song and Wang, Guoyun and Dong, Jiduo and Zhao, Junming},
	month = aug,
	year = {2025},
	pages = {109886},
}

@article{zhao_self-sustaining_2019,
	title = {Self-sustaining thermophotonic circuits},
	volume = {116},
	issn = {0027-8424, 1091-6490},
	url = {https://pnas.org/doi/full/10.1073/pnas.1904938116},
	doi = {10.1073/pnas.1904938116},
	abstract = {Significance
            Photon-based systems that convert heat to electricity have been limited by low power density. Thermophotonic systems have the potential to significantly enhance the power density. This potential has not been realized in practice, due in part to the fundamental thermodynamic difficulty in designing a self-sustaining circuit that enables steady-state power generation. Current construction instead uses batteries which lower system efficiency and adds complexity. We overcome such difficulty by introducing an electronic circuit where multiple photons can be generated from a single electron. Our design enables a self-sustaining thermophotonic circuit that can achieve a steady-state power density exceeding traditional thermophotovoltaic systems by many orders of magnitude. This work highlights possibilities for constructing heat engines with light as the working medium.
          , 
            Photons represent one of the most important heat carriers. The ability to convert photon heat flow to electricity is therefore of substantial importance for renewable energy applications. However, photon-based systems that convert heat to electricity, including thermophotovoltaic systems where photons are generated from passive thermal emitters, have long been limited by low power density. This limitation persists even with near-field enhancement techniques. Thermophotonic systems, which utilize active photon emitters such as light-emitting diodes, have the potential to significantly further enhance the power density. However, this potential has not been realized in practice, due in part to the fundamental difficulty in thermodynamics of designing a self-sustaining circuit that enables steady-state power generation. Here, we overcome such difficulty by introducing a configuration where the light-emitting diodes are connected in series, and thus multiple photons can be generated from a single injected electron. As a result we propose a self-sustaining thermophotonic circuit where the steady-state power density can exceed thermophotovoltaic systems by many orders of magnitude. This work points to possibilities for constructing heat engines with light as the working medium. The flexibility of controlling the relations between electron and photon flux, as we show in our design, may also be of general importance for optoelectronics-based energy technology.},
	language = {en},
	number = {24},
	urldate = {2026-03-13},
	journal = {Proceedings of the National Academy of Sciences},
	author = {Zhao, Bo and Buddhiraju, Siddharth and Santhanam, Parthiban and Chen, Kaifeng and Fan, Shanhui},
	month = jun,
	year = {2019},
	pages = {11596--11601},
}

@article{polder_theory_1971,
	title = {Theory of {Radiative} {Heat} {Transfer} between {Closely} {Spaced} {Bodies}},
	volume = {4},
	copyright = {http://link.aps.org/licenses/aps-default-license},
	issn = {0556-2805},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.4.3303},
	doi = {10.1103/PhysRevB.4.3303},
	language = {en},
	number = {10},
	urldate = {2026-03-09},
	journal = {Physical Review B},
	author = {Polder, D. and Van Hove, M.},
	month = nov,
	year = {1971},
	pages = {3303--3314},
}

@article{kim_efficiency_2015,
	title = {Efficiency and output power of thermoelectric module by taking into account corrected {Joule} and {Thomson} heat},
	volume = {118},
	issn = {0021-8979, 1089-7550},
	url = {https://pubs.aip.org/jap/article/118/11/115103/344773/Efficiency-and-output-power-of-thermoelectric},
	doi = {10.1063/1.4930869},
	abstract = {The maximum conversion efficiency of a thermoelectric module composed of p- and n-type materials has been widely calculated using a constant property model since the 1950s, but this conventional model is only valid in limited conditions and no Thomson heat is accounted for. Since Thomson heat causes the efficiency under- or over-rated depending on the temperature dependence of Seebeck coefficient, it cannot be ignored especially in large temperature difference between the hot and cold sides. In addition, incorrect Joule heat is taken into consideration for heat flux evaluation of a thermoelectric module at thermal boundaries due to the assumption of constant properties in the conventional model. For this reason, more practical predictions for efficiency and output power and its corresponding optimum conditions of p- and n-type materials need to be revisited. In this study, generic formulae are derived based on a cumulative temperature dependence model including Thomson effect. The formulae reliably predict the maximum efficiency and output power of a thermoelectric module at a large temperature.},
	language = {en},
	number = {11},
	urldate = {2026-02-13},
	journal = {Journal of Applied Physics},
	author = {Kim, Hee Seok and Liu, Weishu and Ren, Zhifeng},
	month = sep,
	year = {2015},
	pages = {115103},
}

@article{zhu_understanding_2019,
	title = {Understanding the asymmetrical thermoelectric performance for discovering promising thermoelectric materials},
	volume = {5},
	issn = {2375-2548},
	url = {https://www.science.org/doi/10.1126/sciadv.aav5813},
	doi = {10.1126/sciadv.aav5813},
	abstract = {N-type ZrCoBi-based half-Heusler thermoelectric performance is predicted by weighted mobility ratio and experimentally verified.
          , 
            
              Thermoelectric modules, consisting of multiple pairs of n- and p-type legs, enable converting heat into electricity and vice versa. However, the thermoelectric performance is often asymmetrical, in that one type outperforms the other. In this paper, we identified the relationship between the asymmetrical thermoelectric performance and the weighted mobility ratio, a correlation that can help predict the thermoelectric performance of unreported materials. Here, a reasonably high
              ZT
              for the n-type ZrCoBi-based half-Heuslers is first predicted and then experimentally verified. A high peak
              ZT
              of {\textasciitilde}1 at 973 K can be realized by ZrCo
              0.9
              Ni
              0.1
              Bi
              0.85
              Sb
              0.15
              . The measured heat-to-electricity conversion efficiency for the unicouple of ZrCoBi-based materials can be as high as {\textasciitilde}10\% at the cold-side temperature of {\textasciitilde}303 K and at the hot-side temperature of {\textasciitilde}983 K. Our work demonstrates that the ZrCoBi-based half-Heuslers are highly promising for the application of mid- and high-temperature thermoelectric power generation.},
	language = {en},
	number = {6},
	urldate = {2026-02-12},
	journal = {Science Advances},
	author = {Zhu, Hangtian and Mao, Jun and Feng, Zhenzhen and Sun, Jifeng and Zhu, Qing and Liu, Zihang and Singh, David J. and Wang, Yumei and Ren, Zhifeng},
	month = jun,
	year = {2019},
	pages = {eaav5813},
}

@article{qing_analytical_2018,
	title = {An {Analytical} {Model} for {Performance} {Optimization} of {Thermoelectric} {Generator} {With} {Temperature} {Dependent} {Materials}},
	volume = {6},
	copyright = {https://ieeexplore.ieee.org/Xplorehelp/downloads/license-information/OAPA.html},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8487047/},
	doi = {10.1109/ACCESS.2018.2874947},
	urldate = {2026-01-12},
	journal = {IEEE Access},
	author = {Qing, Shaowei and Rezaniakolaei, Alireza and Rosendahl, Lasse A. and Gou, Xiaolong},
	year = {2018},
	pages = {60852--60861},
}

@article{barry_geometric_2016,
	title = {Geometric optimization of thermoelectric elements for maximum efficiency and power output},
	volume = {112},
	issn = {03605442},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S0360544216306582},
	doi = {10.1016/j.energy.2016.05.048},
	abstract = {The geometry of n- and p-type thermoelectric elements (TE) in terms of the cross-sectional area and length were optimized to yield either maximum thermal conversion efficiency hth;max or maximum power output Po,max. The optimization process incorporated temperature-dependent material properties and independent thermal and electrical contact resistances that are a function of the contact area per TE leg. Additionally, hth;max and Po,max were quantified by simultaneously optimizing the TE geometry and varying the hot-side fluid temperature, cold- and hot-side heat exchanger effective area and heat transfer coefficients using a complete one-dimensional thermal resistance network model. Optimized compared to non-optimized geometries, excluding contact resistances, achieve a maximum 10.4\% increase in Po,max and 3.2\% increase in hth,max for conditions studied. Optimized compared to non-optimized geometries, taking into account independent thermal and electrical contact resistances, exhibit a 29\% increase in volumetric power density and 12\% increase in volumetric efficiency in comparison to non-optimized cases.},
	language = {en},
	urldate = {2025-09-14},
	journal = {Energy},
	author = {Barry, Matthew M. and Agbim, Kenechi A. and Rao, Parthib and Clifford, Corey E. and Reddy, B.V.K. and Chyu, Minking K.},
	month = oct,
	year = {2016},
	pages = {388--407},
}

@article{kao_self-assisted_2022,
	title = {Self-assisted wound healing using piezoelectric and triboelectric nanogenerators},
	volume = {23},
	issn = {1468-6996, 1878-5514},
	url = {https://www.tandfonline.com/doi/full/10.1080/14686996.2021.2015249},
	doi = {10.1080/14686996.2021.2015249},
	language = {en},
	number = {1},
	urldate = {2025-09-12},
	journal = {Science and Technology of Advanced Materials},
	author = {Kao, Fu-Cheng and Ho, Hsin-Hsuan and Chiu, Ping-Yeh and Hsieh, Ming-Kai and Liao, Jen-Chung and Lai, Po-Liang and Huang, Yu-Fen and Dong, Min-Yan and Tsai, Tsung-Ting and Lin, Zong-Hong},
	month = dec,
	year = {2022},
	pages = {1--16},
}

@article{bjork_universal_2015,
	title = {The universal influence of contact resistance on the efficiency of a thermoelectric generator},
	volume = {44},
	issn = {0361-5235, 1543-186X},
	url = {http://arxiv.org/abs/1508.01153},
	doi = {10.1007/s11664-015-3731-7},
	abstract = {The influence of electrical and thermal contact resistance on the efficiency of a segmented thermoelectric generator is investigated. We consider 12 different segmented p-legs and 12 different segmented n-legs, using 8 different p-type and 8 different n-type thermoelectric materials. For all systems a universal influence of both the electrical and thermal contact resistance is observed on the leg's efficiency, when the systems are analyzed in terms of the contribution of the contact resistance to the total resistance of the leg. The results are compared with the analytical model of Min and Rowe (1992). In order for the efficiency not to decrease more than 20\%, the contact electrical resistance should be less than 30\% of the total leg resistance for zero thermal contact resistance, while the thermal contact resistance should be less than 20\% for zero electrical contact resistance. The universal behavior also allowed the maximum tolerable contact resistance for a segmented system to be found, i.e. the resistance at which a leg of only the high temperature thermoelectric material has the same efficiency as the segmented leg with a contact resistance at the interface. If e.g. segmentation increases the efficiency by 30\% then an electrical contact resistance of 30\% or a thermal contact resistance of 20\% can be tolerated.},
	language = {en},
	number = {8},
	urldate = {2025-09-11},
	journal = {Journal of Electronic Materials},
	author = {Bjørk, R.},
	month = aug,
	year = {2015},
	note = {arXiv:1508.01153 [physics]},
	keywords = {Physics - Instrumentation and Detectors},
	pages = {2869--2876},
}

@article{li_impacts_2024,
	title = {Impacts of distributed thermal and electric contact resistance on performance and geometric optimization of thermoelectric generators},
	volume = {246},
	issn = {13594311},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S1359431124005416},
	doi = {10.1016/j.applthermaleng.2024.122873},
	abstract = {Thermal and electric contact resistance (TCR/ECR) critically impact performance and geometric optimization of thermoelectric generators (TEGs). However, conventional treatments usually ignored or simplified them as lumped variables, neglecting their actual distributions across the TEG system. In this study, we proposed a multiphysical model to characterize TEG performance with explicitly specifying TCRs/ECRs at different TEG interfaces (locations). The numerical results show that the lumped-variabletreatment led to maximal overestimations of 16.9 \% and 24.5 \% in the TEG output power and efficiency, respectively, compared to the results with distributed TCR in this article. Importantly, it also reveals that the TEG performance was susceptible to the TCR location--the interfaces on the cold side exerted more negative impacts than those on the hot side. Furthermore, reducing both TCR and ECR could improve TEG performance and reducing TCR is more effective. It is shown that an 80 \% reduction in TCR increased the maximum TEG output power by 35.6 \%, while the same reduction percentage in ECR only improved it by 8.8 \%. As to geometric optimization, an optimal TE leg height equal to 0.6 mm was obtained for the maximum output power. This contrasts with previous studies without considering TCR and ECR, which always favoured shorter heights. As for copper electrodes, their optimal heights were in the range of 0.2--0.4 mm corresponding to the maximum efficiency, far smaller than those (0.7--1.2 mm) obtained when TCR/ECR were neglected. The latter even further resulted in a reduction in the maximum efficiency by more than 1 \% compared to its true peak. In this study, all these numerical results clearly elucidate the important impacts of distributed TCR and ECR on TEG performance, and provide a comprehensive and balanced guideline for TEG design.},
	language = {en},
	urldate = {2025-09-11},
	journal = {Applied Thermal Engineering},
	author = {Li, Ying and Shi, Yong and Luo, Ding and Wang, Xuehui and Yan, Yuying},
	month = jun,
	year = {2024},
	pages = {122873},
}

@article{li_thermal_2023,
	title = {Thermal and electrical contact resistances of thermoelectric generator: {Experimental} study and artificial neural network modelling},
	volume = {225},
	issn = {13594311},
	shorttitle = {Thermal and electrical contact resistances of thermoelectric generator},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S1359431123001837},
	doi = {10.1016/j.applthermaleng.2023.120154},
	abstract = {Thermal and electrical contact resistances (TCR and ECR) of thermoelectric generator (TEG) exert essential impacts on its performance. In this study, through a series of experiments these two important properties have been estimated in a wide range of thermal and mechanical conditions, and with different interfacial materials. The magnitudes of the overall TCR were found in the range of (1.12--2.00) x 10--3 m2 K/W with air, (0.82--1.81) x 10--3 m2 K/W with graphene sheet, and (3.61--8.37) x 10--4 m2 K/W with thermal grease as interfacial materials when the heat-source temperature varied from 348.15 K to 598.15 K and the imposed pressure load from 266 kPa to 1266 kPa. Importantly, the detailed TCRs at different locations across the TEG system were also analyzed. The dominant components, which occupy more than 80 \% of the overall TCR, have been identified at the interfaces of the thermoelectric module contacting the heat source and heat sink. In our experiment, the corresponding ECRs under the same working conditions were (1.03--1.52) x 10--9 Ω m2, (0.56--9.60) x 10--10 Ω m2, and (1.05--6.23) x 10--10 Ω m2, respectively. Moreover, it is revealed that the TEG system delivered better performance at relatively low TCR and ECR when it operated at a high heat-source temperature, a large pressure load and using thermal grease as interfacial material. In addition to these experimental findings, a novel fullyconnected feed-forward artificial neural network (ANN) model was also proposed to predict the overall TCR. It is shown that such an ANN model, as a promising approach, can achieve a cost-effective TCR prediction in good accuracy, with the mean square error and correlation coefficient being 2.36 x 10--9 and 99.4 \%, respectively. These numerical and experimental results in this study will be of particular value for future TEG design and optimization.},
	language = {en},
	urldate = {2025-09-11},
	journal = {Applied Thermal Engineering},
	author = {Li, Ying and Shi, Yong and Wang, Xuehui and Luo, Ding and Yan, Yuying},
	month = may,
	year = {2023},
	pages = {120154},
}

@incollection{dunham_thermoelectric_2019,
	title = {Thermoelectric generators: {A} case study in multi-scale thermal engineering design},
	volume = {51},
	copyright = {https://www.elsevier.com/tdm/userlicense/1.0/},
	isbn = {978-0-12-817700-6},
	shorttitle = {Thermoelectric generators},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S0065271719300048},
	doi = {10.1016/bs.aiht.2019.08.001},
	language = {en},
	urldate = {2025-09-11},
	booktitle = {Advances in {Heat} {Transfer}},
	publisher = {Elsevier},
	author = {Dunham, Marc T. and Hendricks, Terry J. and Goodson, Kenneth E.},
	year = {2019},
	pages = {299--350},
}

@article{shockley_detailed_1961,
	title = {Detailed {Balance} {Limit} of {Efficiency} of \textit{p-n} {Junction} {Solar} {Cells}},
	volume = {32},
	issn = {0021-8979, 1089-7550},
	url = {https://pubs.aip.org/jap/article/32/3/510/505950/Detailed-Balance-Limit-of-Efficiency-of-p-n},
	doi = {10.1063/1.1736034},
	abstract = {In order to find an upper theoretical limit for the efficiency of p-n junction solar energy converters, a limiting efficiency, called the detailed balance limit of efficiency, has been calculated for an ideal case in which the only recombination mechanism of hole-electron pairs is radiative as required by the principle of detailed balance. The efficiency is also calculated for the case in which radiative recombination is only a fixed fraction fc of the total recombination, the rest being nonradiative. Efficiencies at the matched loads have been calculated with band gap and fc as parameters, the sun and cell being assumed to be blackbodies with temperatures of 6000°K and 300°K, respectively. The maximum efficiency is found to be 30\% for an energy gap of 1.1 ev and fc = 1. Actual junctions do not obey the predicted current-voltage relationship, and reasons for the difference and its relevance to efficiency are discussed.},
	language = {en},
	number = {3},
	urldate = {2025-09-11},
	journal = {Journal of Applied Physics},
	author = {Shockley, William and Queisser, Hans J.},
	month = mar,
	year = {1961},
	pages = {510--519},
}

@article{whittaker_scattering-matrix_1999,
	title = {Scattering-matrix treatment of patterned multilayer photonic structures},
	volume = {60},
	copyright = {http://link.aps.org/licenses/aps-default-license},
	issn = {0163-1829, 1095-3795},
	url = {https://link.aps.org/doi/10.1103/PhysRevB.60.2610},
	doi = {10.1103/PhysRevB.60.2610},
	language = {en},
	number = {4},
	urldate = {2025-09-11},
	journal = {Physical Review B},
	author = {Whittaker, D. M. and Culshaw, I. S.},
	month = jul,
	year = {1999},
	pages = {2610--2618},
}

@article{leblanc_material_2014,
	title = {Material and manufacturing cost considerations for thermoelectrics},
	volume = {32},
	issn = {13640321},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S1364032113008447},
	doi = {10.1016/j.rser.2013.12.030},
	abstract = {Interest in thermoelectrics for waste-heat recovery and localized cooling has flourished in recent years, but questions about cost and scalability remain unanswered. This work investigates the fabrication costs and coupled thermal and electrical transport factors that govern device efficiency and commercial feasibility of the most promising thermoelectric materials. For 30 bulk and thin film thermoelectric materials, we quantify the tradeoff between efficiency and cost considering electrical and thermal transport at the system level, raw material prices, system component costs, and estimated manufacturing costs. This work neglects the cost of heat, as appropriate for most waste-heat recovery applications, and applies a power generation cost metric in \$/W and a cooling operating cost metric in \$/kWh. The results indicate material costs are too high for typical thermoelectric power generation applications at mean temperatures below 135 1C. Above 275 1C, many bulk thermoelectric materials can achieve costs below \$1/W. The major barrier to economical thermoelectric power generation at these higher temperatures results from system costs for heat exchangers and ceramic plates. For cooling applications, we find that several thermoelectric materials can be cost competitive and commercially promising.},
	language = {en},
	urldate = {2025-09-11},
	journal = {Renewable and Sustainable Energy Reviews},
	author = {LeBlanc, Saniya and Yee, Shannon K. and Scullin, Matthew L. and Dames, Chris and Goodson, Kenneth E.},
	month = apr,
	year = {2014},
	pages = {313--327},
}

@article{yee__2013,
	title = {\$ per {W} metrics for thermoelectric power generation: beyond {ZT}},
	volume = {6},
	issn = {1754-5692, 1754-5706},
	shorttitle = {\$ per {W} metrics for thermoelectric power generation},
	url = {https://xlink.rsc.org/?DOI=C3EE41504J},
	doi = {10.1039/C3EE41504J},
	language = {en},
	number = {9},
	urldate = {2025-09-11},
	journal = {Energy Environ. Sci.},
	author = {Yee, Shannon K. and LeBlanc, Saniya and Goodson, Kenneth E. and Dames, Chris},
	month = jun,
	year = {2013},
	pages = {2561--2571},
}

@article{yazawa_cost-efficiency_2011,
	title = {Cost-{Efficiency} {Trade}-off and the {Design} of {Thermoelectric} {Power} {Generators}},
	volume = {45},
	issn = {0013-936X, 1520-5851},
	url = {https://pubs.acs.org/doi/10.1021/es2005418},
	doi = {10.1021/es2005418},
	abstract = {The energy conversion eﬃciency of today's thermoelectric generators is significantly lower than that of conventional mechanical engines. Almost all of the existing research is focused on materials to improve the conversion eﬃciency. Here we propose a general framework to study the cost-eﬃciency trade-off for thermoelectric power generation. A key factor is the optimization of thermoelectric modules together with their heat source and heat sinks. Full electrical and thermal cooptimization yield a simple analytical expression for optimum design. Based on this model, power output per unit mass can be maximized. We show that the fractional area coverage of thermoelectric elements in a module could play a significant role in reducing the cost of power generation systems.},
	language = {en},
	number = {17},
	urldate = {2025-09-11},
	journal = {Environmental Science \& Technology},
	author = {Yazawa, Kazuaki and Shakouri, Ali},
	month = sep,
	year = {2011},
	pages = {7548--7553},
}

@book{zhang_nanomicroscale_2020,
	address = {Cham},
	series = {Mechanical {Engineering} {Series}},
	title = {Nano/{Microscale} {Heat} {Transfer}},
	copyright = {http://www.springer.com/tdm},
	isbn = {978-3-030-45038-0 978-3-030-45039-7},
	url = {http://link.springer.com/10.1007/978-3-030-45039-7},
	doi = {10.1007/978-3-030-45039-7},
	language = {en},
	urldate = {2025-09-11},
	publisher = {Springer International Publishing},
	author = {Zhang, Zhuomin M.},
	year = {2020},
}

@misc{ltd_waste_2025,
	title = {Waste {Heat} to {Power} {Market} {Share} \& {Opportunities} 2025-2032},
	url = {https://www.coherentmarketinsights.com/industry-reports/waste-heat-to-power-market},
	abstract = {Waste Heat to Power Market size is growing with CAGR of 10.6\% in prediction period \& crosses USD 59.43 Bn by 2032 from USD 29.36 Bn in 2025},
	language = {en},
	urldate = {2025-09-10},
	journal = {Coherent Market Insights},
	author = {Ltd, Coherent Market Insights Pvt},
	month = aug,
	year = {2025},
}

@misc{noauthor_waste_nodate,
	title = {Waste {Heat} {Recovery} {Systems} {Market} {Share}, {Outlook} 2025-2035},
	url = {https://www.gminsights.com/industry-analysis/waste-heat-recovery-system-market},
	abstract = {The waste heat recovery systems market was valued at USD 64.7 billion in 2024 and will grow at rate of 7.5\% from 2025 to 2034, driven by the rising focus to reduce carbon footprint.},
	language = {en},
	urldate = {2025-09-10},
	journal = {Global Market Insights Inc.},
}

@article{curtis_waste-heat_2025,
	title = {Waste-heat and economic growth in the very long run},
	volume = {254},
	issn = {01651765},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S0165176525003040},
	doi = {10.1016/j.econlet.2025.112467},
	language = {en},
	urldate = {2025-09-10},
	journal = {Economics Letters},
	author = {Curtis, Chadwick C. and Lugauer, Steven},
	month = aug,
	year = {2025},
	pages = {112467},
}

@misc{energy_harnessing_2024,
	title = {Harnessing {Heat} {Capture}: {The} {Key} to {Net} {Zero} by 2025},
	shorttitle = {Harnessing {Heat} {Capture}},
	url = {https://www.bloomenergy.com/blog/heat-capture/},
	abstract = {Explore how heat capture technology drives energy efficiency and the path to net-zero emissions. Discover its potential, benefits, and applications.},
	language = {en-US},
	urldate = {2025-09-10},
	journal = {Bloom Energy},
	author = {Energy, Bloom},
	month = dec,
	year = {2024},
}

@misc{noauthor_unlocking_nodate,
	title = {Unlocking the potential of waste heat recovery {\textbar} {McKinsey}},
	url = {https://www.mckinsey.com/capabilities/sustainability/our-insights/waste-not-unlocking-the-potential-of-waste-heat-recovery},
	urldate = {2025-09-10},
}

@article{zhang_effects_2018,
	title = {Effects of interface layers on the performance of annular thermoelectric generators},
	volume = {147},
	issn = {03605442},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S0360544218301166},
	doi = {10.1016/j.energy.2018.01.098},
	language = {en},
	urldate = {2025-09-10},
	journal = {Energy},
	author = {Zhang, A.B. and Wang, B.L. and Pang, D.D. and He, L.W. and Lou, J. and Wang, J. and Du, J.K.},
	month = mar,
	year = {2018},
	pages = {612--620},
}

@article{sisik_influence_2020,
	title = {The {Influence} of {Leg} {Shape} on {Thermoelectric} {Performance} {Under} {Constant} {Temperature} and {Heat} {Flux} {Boundary} {Conditions}},
	volume = {7},
	issn = {2296-8016},
	url = {https://www.frontiersin.org/articles/10.3389/fmats.2020.595955/full},
	doi = {10.3389/fmats.2020.595955},
	abstract = {Thermoelectric devices offer the potential to convert wasted heat into electricity, and they can be used for thermal management by pumping heat. The advent of new manufacturing techniques such as additive manufacturing enables customizable thermoelectric device shapes. However, there is little knowledge about what shapes are beneficial in applications with differing thermal conditions. This work determines the effect of different thermoelectric leg designs on thermoelectric device performance. Various leg shapes (rectangular prisms, prisms with interior hollows, trapezoids, hourglass, and Y-shape) were modeled numerically to determine their thermal and electrical performance under constant temperature and heat flux boundary conditions. Two thermoelectric materials, bismuth telluride and silicon germanium, were modeled to capture both low and high temperature application cases, respectively. An hourglass-shaped thermoelectric leg with a constant hot side temperature, has the best thermal and electrical performance. The hourglass-shaped leg results in more than double the electrical potential and maximum power compared to the conventional rectangular shape when the cold side experiences a natural convection boundary condition. With a constant hot side heat flux, a reverse trapezoid-shaped leg results in almost double the electrical potential and a 50\% increase in the power output compared to the conventional leg shape. In particular, this work shows that considering leg shape alone is insufficient: varying boundary conditions (which reflect different device operating conditions) result in different performance values for the same leg shapes. These findings underscore the importance of leg geometry on electrical and thermal performance of a thermoelectric leg, as well as the importance of considering the device operating condition when selecting the best leg shape.},
	language = {en},
	urldate = {2025-09-09},
	journal = {Frontiers in Materials},
	author = {Şişik, Bengisu and LeBlanc, Saniya},
	month = nov,
	year = {2020},
	pages = {595955},
}

@article{naderloo_performance_2025,
	title = {Performance advancements in {P}-type {TaFeSb}-based thermoelectric materials through composition and composite optimizations},
	volume = {18},
	issn = {1754-5692, 1754-5706},
	url = {https://xlink.rsc.org/?DOI=D4EE04819A},
	doi = {10.1039/D4EE04819A},
	abstract = {Modifying grain boundary chemistry boosts carrier mobility and electrical conductivity while reducing thermal conductivity
              via
              alloying and defect engineering, yielding a record-setting average
              zT
              of 1 among p-type half-Heusler thermoelectrics.
            
          , 
            
              Half-Heusler compounds exhibit significant potential in thermoelectric applications for power generation up to 1000 K, notwithstanding the substantial challenges posed by the cost of constituent elements and the imperative to augment the average thermoelectric figure-of-merit (
              zT
              ave
              ) for more practical applications. Overcoming these obstacles demands advancing high-performance p-type TaFeSb thermoelectric materials with diminished Ta content. This investigation systematically explores the quaternary-phase space encompassing Ta, Nb, V, and Ti to ascertain an optimal composition, namely Ta
              0.42
              Nb
              0.3
              V
              0.15
              Ti
              0.13
              FeSb. This composition is characterized by a remarkable reduction in Ta concentration and an enhancement in
              zT
              , peaking at 1.23 at 973 K. Moreover, the integration of a high-mobility secondary phase, InSb, fosters enhancements in both the Seebeck coefficient and electrical conductivity, resulting in a 23\% augmentation in the average power factor in the optimized composite, Ta
              0.42
              Nb
              0.3
              V
              0.15
              Ti
              0.13
              FeSb-(InSb)
              0.015
              . This optimized material achieves a peak
              zT
              of 1.43 at 973 K, and a record-setting
              zT
              ave
              of 1 from 300 K to 973 K, marking a significant advancement among p-type half-Heusler materials. Additionally, a single-leg device demonstrates a peak efficiency of approximately 8\% under a temperature difference of 823 K
              vs.
              303 K. These findings underscore the substantial potential of the proposed material design and fabrication methodologies in fostering efficient and sustainable thermoelectric applications.},
	language = {en},
	number = {2},
	urldate = {2025-09-08},
	journal = {Energy \& Environmental Science},
	author = {Naderloo, Raana Hatami and Villoro, Ruben Bueno and Mattlat, Dominique Alexander and Ying, Pingjun and Song, Shaowei and Bayesteh, Samaneh and Nielsch, Kornelius and Scheu, Christina and Ren, Zhifeng and Zhu, Hangtian and Zhang, Siyuan and He, Ran},
	year = {2025},
	pages = {738--749},
}

@article{ai_high-performance_2025,
	title = {High-performance {ZrNiSn}-based half-{Heusler} thermoelectrics with hierarchical architectures enabled by reactive sintering},
	volume = {16},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/s41467-025-61868-x},
	doi = {10.1038/s41467-025-61868-x},
	abstract = {Abstract
            
              Half-Heusler compounds are promising thermoelectric materials for high-temperature applications, yet their performance is limited by high lattice thermal conductivity. Here, we present an alternative approach to synthesize ZrNiSn-based half-Heusler compounds with hierarchical architectures across multiple length scales. By utilizing short-duration mechanical alloying to produce nonequilibrium precursors, followed by reactive sintering, we enable precise control over phase composition and microstructural features. This approach results in multi-scale architectures comprising interstitial defects, grain boundaries, nanoprecipitates, and pores, enabling strong phonon scattering. The optimized Zr
              0.75
              Hf
              0.25
              NiSn
              0.99
              Sb
              0.01
              alloy exhibits a lattice thermal conductivity as low as 1.9 W m
              -1
              K
              -1
              and a high power factor of 50 {\mu}W cm
              -1
              K
              -2
              , yielding an impressive dimensionless figure of merit (
              zT
              ) of 1.33 at 873 K. This performance surpasses that of ZrNiSn-based compounds synthesized via conventional methods such as arc melting and solid-state reaction. Our method, distinguished from conventional melting synthesis approaches through its simplicity, cost-effectiveness, and scalability, provides a versatile framework for achieving efficient hierarchical phonon scattering while preserving high carrier mobility in half-Heusler compounds and highlights the potential of reactive sintering for advancing thermoelectric materials.},
	language = {en},
	number = {1},
	urldate = {2025-09-08},
	journal = {Nature Communications},
	author = {Ai, Xin and Wu, Yu and Lyu, Haiyan and Giebeler, Lars and Xue, Wenhua and Sotnikov, Andrei and Wang, Yumei and Zhang, Qihao and Makarov, Denys and Yu, Yuan and Snyder, G. Jeffrey and Nielsch, Kornelius and He, Ran},
	month = jul,
	year = {2025},
	pages = {6497},
}

@article{zhang_improved_2021,
	title = {Improved {Thermoelectric} {Properties} of {N}-{Type} {Mg}$_{\textrm{3}}$ {Sb}$_{\textrm{2}}$ through {Cation}-{Site} {Doping} with {Gd} or {Ho}},
	volume = {13},
	copyright = {https://doi.org/10.15223/policy-029},
	issn = {1944-8244, 1944-8252},
	url = {https://pubs.acs.org/doi/10.1021/acsami.0c22558},
	doi = {10.1021/acsami.0c22558},
	language = {en},
	number = {9},
	urldate = {2025-09-08},
	journal = {ACS Applied Materials \& Interfaces},
	author = {Zhang, Jiawei and Song, Lirong and Iversen, Bo B.},
	month = mar,
	year = {2021},
	pages = {10964--10971},
}

@article{deng_ultralow_2021,
	title = {Ultralow {Thermal} {Conductivity} and {High} {Thermoelectric} {Performance} in {AgCuTe}$_{\textrm{ 1-- \textit{x} }}$ {Se}$_{\textrm{ \textit{x} }}$ through {Isoelectronic} {Substitution}},
	volume = {13},
	copyright = {https://doi.org/10.15223/policy-029},
	issn = {1944-8244, 1944-8252},
	url = {https://pubs.acs.org/doi/10.1021/acsami.0c17836},
	doi = {10.1021/acsami.0c17836},
	language = {en},
	number = {1},
	urldate = {2025-09-08},
	journal = {ACS Applied Materials \& Interfaces},
	author = {Deng, Shuping and Jiang, Xianyan and Chen, Lili and Qi, Ning and Tang, Xinfeng and Chen, Zhiquan},
	month = jan,
	year = {2021},
	pages = {868--877},
}

@article{apertet_fundamental_2016,
	title = {On the fundamental aspect of the first {Kelvin}'s relation in thermoelectricity},
	volume = {104},
	issn = {12900729},
	url = {http://arxiv.org/abs/1602.07036},
	doi = {10.1016/j.ijthermalsci.2016.01.009},
	abstract = {Kelvin's relations may be considered as cornerstones in the theory of thermoelectricity. Indeed, they gather together the three thermoelectric effects, associated respectively with Seebeck, Peltier and Thomson, to get a unique and consistent description of thermoelectric phenomena. However, their physical status in literature are quite different. On the one hand, the second Kelvin's relation is associated with the microscopic reversibility, considered as a fundamental thermodynamical property. On the other hand, the first Kelvin's relation is traditionally introduced only as a convenient mathematical relation between Seebeck and Thomson coefficients. In the present article, we stress that, contrary to common believes, this relation may demonstrates deeper insights than a bold mathematical expression between thermoelectric coefficients. It actually reflects the coexistence of two different mechanisms taking place inside thermoelectric systems: Energy conversion and reorganization of heat flow when Seebeck coefficient varies.},
	language = {en},
	urldate = {2025-08-14},
	journal = {International Journal of Thermal Sciences},
	author = {Apertet, Y. and Goupil, C.},
	month = jun,
	year = {2016},
	note = {arXiv:1602.07036 [cond-mat]},
	keywords = {Condensed Matter - Materials Science},
	pages = {225--227},
}

@misc{noauthor_fluctuationdissipation_2025,
	title = {Fluctuation--dissipation theorem},
	copyright = {Creative Commons Attribution-ShareAlike License},
	url = {https://en.wikipedia.org/w/index.php?title=Fluctuation%E2%80%93dissipation_theorem&oldid=1309425031},
	abstract = {The fluctuation--dissipation theorem (FDT) or fluctuation--dissipation relation (FDR) is a powerful tool in statistical physics for predicting the behavior of systems that obey detailed balance. Given that a system obeys detailed balance, the theorem is a proof that thermodynamic fluctuations in a physical variable  predict the response quantified by the admittance or impedance (in their general sense, not only in electromagnetic terms) of the same physical variable (like voltage, temperature difference, etc.), and vice versa. The fluctuation--dissipation theorem applies both to classical and quantum mechanical systems.
The fluctuation--dissipation theorem was proven by Herbert Callen and Theodore Welton in 1951
and expanded by Ryogo Kubo. There are antecedents to the general theorem, including Einstein's explanation of Brownian motion
during his annus mirabilis and Harry Nyquist's explanation in 1928 of Johnson noise in electrical resistors.},
	language = {en},
	urldate = {2025-09-07},
	journal = {Wikipedia},
	month = sep,
	year = {2025},
	note = {Page Version ID: 1309425031},
}

@misc{noauthor_professor_nodate,
	title = {Professor {Robert} {B}. {Laughlin}, {Department} of {Physics}, {Stanford} {University}},
	url = {http://large.stanford.edu/courses/2007/ap272/white1/},
	urldate = {2025-09-07},
}

@article{midwinter_evanescent_1970,
	title = {Evanescent field coupling into a thin-film waveguide},
	volume = {6},
	copyright = {https://ieeexplore.ieee.org/Xplorehelp/downloads/license-information/IEEE.html},
	issn = {0018-9197},
	url = {http://ieeexplore.ieee.org/document/1076337/},
	doi = {10.1109/JQE.1970.1076337},
	language = {en},
	number = {10},
	urldate = {2025-09-07},
	journal = {IEEE Journal of Quantum Electronics},
	author = {Midwinter, J.},
	month = oct,
	year = {1970},
	pages = {583--590},
}

@article{watjen_near-field_2016,
	title = {Near-field radiative heat transfer between doped-{Si} parallel plates separated by a spacing down to 200 nm},
	volume = {109},
	issn = {0003-6951, 1077-3118},
	url = {https://pubs.aip.org/apl/article/109/20/203112/236609/Near-field-radiative-heat-transfer-between-doped},
	doi = {10.1063/1.4967384},
	abstract = {Heat transfer between two objects separated by a nanoscale vacuum gap holds great promise especially in energy harvesting applications such as near-field thermophotovoltaic systems. However, experimental validation of nanoscale radiative heat transfer has been largely limited to tip-plate configurations due to challenges of maintaining small gap spacing over a relatively large area. Here, we report measurements of heat transfer near room temperature between two 1 cm by 1 cm doped-Si parallel plates, separated by a vacuum gap from about 200 nm to 780 nm. The measured strong near-field radiative transfer is in quantitative agreement with the theoretical prediction based on fluctuational electrodynamics. The largest measured radiative heat flux is 11 times as high as the blackbody limit for the same hot and cold surface temperatures. Our experiments have produced the highest radiative heat transfer rate observed to date across submicron distances between objects near room temperature.},
	language = {en},
	number = {20},
	urldate = {2025-05-13},
	journal = {Applied Physics Letters},
	author = {Watjen, Jesse I. and Zhao, Bo and Zhang, Zhuomin M.},
	month = nov,
	year = {2016},
	pages = {203112},
}

@article{wang_design_nodate,
	title = {Design and {Analysis} of {Inductive} {Power} {Transfer} {System} {Using} {Nanocrystalline} {Flake} {Ribbon} {Core}},
	abstract = {This paper proposes the design and analysis of an inductive power transfer (IPT) system that features novel nanocrystalline flake ribbon (NFR) cores. The NFR core is produced by compressing the dielectric material with nanocrystalline ribbons, leading to a substantial reduction in eddy current losses. The flake ribbons are then laminated to construct a magnetic core, imparting anisotropic properties. The paper outlines the design methodology for NFR cores, considering this lamination characteristic and the magnetic circuit in bipolar IPT. Accordingly, NFR cores with a lamination factor of 0.375 and a core thickness of 3.2 mm have been designed, produced, and experimentally validated. The tests indicate an over 95\% DC-DC efficiency and an over 96.3\% ACAC efficiency at an output of 7.9 kW. These efficiencies surpass those of ferrite DMR44, even with a slimmer design and reduced weight. One-hour duration tests were performed on both the NFR cores and DMR44 to assess their thermal attributes. Results demonstrate that NFR cores maintain a cooler temperature at 76.9 °C, whereas the DMR44 reaches temperatures of 126 °C with a minor air gap and 91.7 °C when closely positioned. Furthermore, the NFR cores exhibit a more consistent temperature distribution due to their superior thermal conductivity.},
	language = {en},
	author = {Wang, Yibo and Jiang, C Q and Li, Xinru and Long, Teng},
}

@article{pecunia_emerging_2021,
	title = {Emerging {Indoor} {Photovoltaic} {Technologies} for {Sustainable} {Internet} of {Things}},
	volume = {11},
	issn = {1614-6832, 1614-6840},
	url = {https://onlinelibrary.wiley.com/doi/10.1002/aenm.202100698},
	doi = {10.1002/aenm.202100698},
	abstract = {Abstract
            The Internet of Things (IoT) provides everyday objects and environments with "intelligence" and data connectivity to improve quality of life and the efficiency of a wide range of human activities. However, the ongoing exponential growth of the IoT device ecosystem--up to tens of billions of units to date--poses a challenge regarding how to power such devices. This Progress Report discusses how energy harvesting can address this challenge. It then discusses how indoor photovoltaics (IPV) constitutes an attractive energy harvesting solution, given its deployability, reliability, and power density. For IPV to provide an eco-friendly route to powering IoT devices, it is crucial that its underlying materials and fabrication processes are low-toxicity and not harmful to the environment over the product life cycle. A range of IPV technologies--both incumbent and emerging--developed to date is discussed, with an emphasis on their environmental sustainability. Finally, IPV based on emerging lead-free perovskite-inspired absorbers are examined, highlighting their status and prospects for low-cost, durable, and efficient energy harvesting that is not harmful to the end user and environment. By examining emerging avenues for eco-friendly IPV, timely insight is provided into promising directions toward IPV that can sustainably power the IoT revolution.},
	language = {en},
	number = {29},
	urldate = {2025-09-06},
	journal = {Advanced Energy Materials},
	author = {Pecunia, Vincenzo and Occhipinti, Luigi G. and Hoye, Robert L. Z.},
	month = aug,
	year = {2021},
	pages = {2100698},
}

@article{zhu_discovery_2018,
	title = {Discovery of {ZrCoBi} based half {Heuslers} with high thermoelectric conversion efficiency},
	volume = {9},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/s41467-018-04958-3},
	doi = {10.1038/s41467-018-04958-3},
	abstract = {Abstract
            
              Thermoelectric materials are capable of converting waste heat into electricity. The dimensionless figure-of-merit (ZT), as the critical measure for the material's thermoelectric performance, plays a decisive role in the energy conversion efficiency. Half-Heusler materials, as one of the most promising candidates for thermoelectric power generation, have relatively low ZTs compared to other material systems. Here we report the discovery of
              p
              -type ZrCoBi-based half-Heuslers with a record-high ZT of ∼1.42 at 973 K and a high thermoelectric conversion efficiency of ∼9\% at the temperature difference of ∼500 K. Such an outstanding thermoelectric performance originates from its unique band structure offering a high band degeneracy (
              N
              v
              ) of 10 in conjunction with a low thermal conductivity benefiting from the low mean sound velocity (
              v
              m
              ∼2800 m s
              -1
              ). Our work demonstrates that ZrCoBi-based half-Heuslers are promising candidates for high-temperature thermoelectric power generation.},
	language = {en},
	number = {1},
	urldate = {2025-09-06},
	journal = {Nature Communications},
	author = {Zhu, Hangtian and He, Ran and Mao, Jun and Zhu, Qing and Li, Chunhua and Sun, Jifeng and Ren, Wuyang and Wang, Yumei and Liu, Zihang and Tang, Zhongjia and Sotnikov, Andrei and Wang, Zhiming and Broido, David and Singh, David J. and Chen, Gang and Nielsch, Kornelius and Ren, Zhifeng},
	month = jun,
	year = {2018},
	pages = {2497},
}

@article{li_half-heusler_2024,
	title = {Half-{Heusler} thermoelectrics: {Advances} from materials fundamental to device engineering},
	volume = {8},
	issn = {25424351},
	shorttitle = {Half-{Heusler} thermoelectrics},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S254243512400151X},
	doi = {10.1016/j.joule.2024.03.016},
	abstract = {The potential widespread adoption of thermoelectric (TE) technology in energy harvesting applications hinges upon the high-performance, reliable, and cost-effective module development. HalfHeusler (hH) alloys show great promise, especially for efficient and reliable thermal to electrical energy conversion at medium to high temperatures, due to their tunable and favorable electronic structures, diverse routes to manipulate phonon transport, thermal stability, and robust mechanical properties. The remarkable progress observed in the performance of hH materials in the past decade has elevated expectations and opportunities to realize these materials in real-world applications. This review provides a comprehensive overview of the most promising strategies for achieving high-performance hH-based TE materials and device fabrication strategies that aim to accelerate the development of hH-based TE applications. Particular emphasis is given in this review to realize high-performance and high-temperature-compatible module designs, including interface design and module fabrication strategies. It covers material fundamentals leading to a high figure of merit (zT), interfacial engineering translating material properties into device performance, stability, and the rational design of devices for competitive energy efficiency. The review also explores the integration of data-driven science and additive manufacturing in hH TE materials and devices to stay at the forefront of material and device advancements. Concluding with a summary of persisting scientific challenges and unresolved fundamentals, the review offers perspectives for the future development of hH TE materials and devices. Similar strategies could be applied to other promising TE materials, achieving high-performance materials and module development.},
	language = {en},
	number = {5},
	urldate = {2025-08-12},
	journal = {Joule},
	author = {Li, Wenjie and Ghosh, Subrata and Liu, Na and Poudel, Bed},
	month = may,
	year = {2024},
	pages = {1274--1311},
}

@inproceedings{dimatteo_micron-gap_2004,
	address = {Freiburg (Germany)},
	title = {Micron-gap {ThermoPhotoVoltaics} ({MTPV})},
	volume = {738},
	issn = {0094243X},
	url = {https://pubs.aip.org/aip/acp/article/738/1/42-51/974888},
	doi = {10.1063/1.1841878},
	language = {en},
	urldate = {2025-09-06},
	booktitle = {{AIP} {Conference} {Proceedings}},
	publisher = {AIP},
	author = {DiMatteo, R.},
	year = {2004},
	pages = {42--51},
}

@article{dimatteo_enhanced_2001,
	title = {Enhanced photogeneration of carriers in a semiconductor via coupling across a nonisothermal nanoscale vacuum gap},
	volume = {79},
	issn = {0003-6951, 1077-3118},
	url = {https://pubs.aip.org/apl/article/79/12/1894/516895/Enhanced-photogeneration-of-carriers-in-a},
	doi = {10.1063/1.1400762},
	abstract = {Enhanced generation of carriers when a thermophotovoltaic cell is placed in submicron proximity to a heated surface is demonstrated using custom-designed InAs photodiodes and special silicon-based heater chips produced using microelectromechanical system (MEMS) techniques. The short circuit current of the photocells is shown to increase sharply (up to fivefold) when the spacing between the heater and photodiode surfaces is reduced, while at the same time, the heater temperature decreases, consistent with increased radiative transfer between the two surfaces. By varying the spacing sinusoidally (at up to 1 kHz), it is demonstrated that the increase in the short circuit current occurs in phase with the decrease in separation, thereby ruling out thermal effects. It is argued that the increase in short circuit current is due to increased evanescent coupling of black body radiation from the hot surface to the cold photocell, consistent with recent theoretical predictions. This demonstration of this effect is the initial step in the development of a new class of energy conversion devices.},
	language = {en},
	number = {12},
	urldate = {2025-09-06},
	journal = {Applied Physics Letters},
	author = {DiMatteo, R. S. and Greiff, P. and Finberg, S. L. and Young-Waithe, K. A. and Choy, H. K. H. and Masaki, M. M. and Fonstad, C. G.},
	month = sep,
	year = {2001},
	pages = {1894--1896},
}

@article{shi_optimized_2021,
	title = {Optimized {Colossal} {Near}-{Field} {Thermal} {Radiation} {Enabled} by {Manipulating} {Coupled} {Plasmon} {Polariton} {Geometry}},
	volume = {33},
	issn = {0935-9648, 1521-4095},
	url = {https://onlinelibrary.wiley.com/doi/10.1002/adma.202106097},
	doi = {10.1002/adma.202106097},
	abstract = {Abstract
            
              Collective optoelectronic phenomena such as plasmons and phonon polaritons can drive processes in many branches of nanoscale science. Classical physics predicts that a perfect thermal emitter operates at the black body limit. Numerous experiments have shown that surface phonon polaritons allow emission two orders of magnitude above the limit at a gap distance of ≈50 nm. This work shows that a supported multilayer graphene structure improves the state of the art by around one order of magnitude with a ≈1129-fold-enhancement at a gap distance of ≈55 nm. Coupled surface plasmon polaritons at mid- and far-infrared frequencies allow for near-unity photon tunneling across a broad swath of
              k
              -space enabling the improved result. Electric tuning of the Fermi-level allows for the detailed characterization and optimization of the colossal nanoscale heat transfer.},
	language = {en},
	number = {52},
	urldate = {2025-09-06},
	journal = {Advanced Materials},
	author = {Shi, Kezhang and Chen, Zhaoyang and Xu, Xinan and Evans, Julian and He, Sailing},
	month = dec,
	year = {2021},
	pages = {2106097},
}

@article{desutter_near-field_2019,
	title = {A near-field radiative heat transfer device},
	volume = {14},
	issn = {1748-3387, 1748-3395},
	url = {https://www.nature.com/articles/s41565-019-0483-1},
	doi = {10.1038/s41565-019-0483-1},
	language = {en},
	number = {8},
	urldate = {2025-09-06},
	journal = {Nature Nanotechnology},
	author = {DeSutter, John and Tang, Lei and Francoeur, Mathieu},
	month = aug,
	year = {2019},
	pages = {751--755},
}

@article{inoue_one-chip_2019,
	title = {One-{Chip} {Near}-{Field} {Thermophotovoltaic} {Device} {Integrating} a {Thin}-{Film} {Thermal} {Emitter} and {Photovoltaic} {Cell}},
	volume = {19},
	copyright = {https://doi.org/10.15223/policy-029},
	issn = {1530-6984, 1530-6992},
	url = {https://pubs.acs.org/doi/10.1021/acs.nanolett.9b01234},
	doi = {10.1021/acs.nanolett.9b01234},
	language = {en},
	number = {6},
	urldate = {2025-09-06},
	journal = {Nano Letters},
	author = {Inoue, Takuya and Koyama, Takaaki and Kang, Dongyeon Daniel and Ikeda, Keisuke and Asano, Takashi and Noda, Susumu},
	month = jun,
	year = {2019},
	pages = {3948--3952},
}

@article{tang_near-field_2020,
	title = {Near-{Field} {Radiative} {Heat} {Transfer} between {Dissimilar} {Materials} {Mediated} by {Coupled} {Surface} {Phonon}- and {Plasmon}-{Polaritons}},
	volume = {7},
	copyright = {https://doi.org/10.15223/policy-029},
	issn = {2330-4022, 2330-4022},
	url = {https://pubs.acs.org/doi/10.1021/acsphotonics.0c00404},
	doi = {10.1021/acsphotonics.0c00404},
	language = {en},
	number = {5},
	urldate = {2025-09-06},
	journal = {ACS Photonics},
	author = {Tang, Lei and DeSutter, John and Francoeur, Mathieu},
	month = may,
	year = {2020},
	pages = {1304--1311},
}

@article{hu_near-field_2008,
	title = {Near-field thermal radiation between two closely spaced glass plates exceeding {Planck}'s blackbody radiation law},
	volume = {92},
	issn = {0003-6951, 1077-3118},
	url = {https://pubs.aip.org/apl/article/92/13/133106/237963/Near-field-thermal-radiation-between-two-closely},
	doi = {10.1063/1.2905286},
	abstract = {This work reports experimental studies on radiative heat flux between two parallel glass surfaces. Small polystyrene particles are used as spacers to maintain a micron-sized gap between two optical flats. By carefully choosing the number of particles and performing the measurement in a high-vacuum environment, the experiment is designed to ensure that the radiative heat flux is the dominant mode of heat transfer. The experimental results clearly demonstrate that the radiative heat flux across micron-sized gaps can exceed the far-field upper limit given by Planck's law of blackbody radiation. The measured radiative heat flux shows reasonable agreement with theoretical predictions.},
	language = {en},
	number = {13},
	urldate = {2025-09-06},
	journal = {Applied Physics Letters},
	author = {Hu, Lu and Narayanaswamy, Arvind and Chen, Xiaoyuan and Chen, Gang},
	month = mar,
	year = {2008},
	pages = {133106},
}

@misc{ordin_pdf_nodate,
	title = {({PDF}) {Thermoelectric} {Effects} on {Micro} and {Nano} {Level}},
	url = {https://www.researchgate.net/publication/374472531_Thermoelectric_Effects_on_Micro_and_Nano_Level},
	abstract = {PDF {\textbar} Physics has taken a big step from Macroscopics straight into Quantum Phenomena, discarding, purely speculatively, Midi-Phenomena. So in theory,... {\textbar} Find, read and cite all the research you need on ResearchGate},
	language = {en},
	urldate = {2025-09-06},
	journal = {ResearchGate},
	author = {Ordin, Stanislav and Wang, W N},
}

@article{smith_macro_2016,
	title = {Macro to {Nano}: {Scaling} {Effects} of {Bi2Te3} {Thermoelectric} {Generators} for {Applications} in {Space}},
	volume = {3},
	issn = {2205-5231},
	shorttitle = {Macro to {Nano}},
	url = {https://epress.lib.uts.edu.au/student-journals/index.php/PAMR/article/view/1415},
	doi = {10.5130/pamr.v3i0.1415},
	abstract = {For decades research and development has been committed to improving the Figure of Merit (ZT) of Bismuth Telluride (Bi2Te3) Thermoelectric Generators (TEG) and has reached its limit at ≈1. This Meta-study aims to determine if further improvements can be made when the size of TEGs decrease. To quantify the change from macro to nano scale the change in ZT, thermal and electrical conductance, Seebeck coefficient and power factor as the size of the thermoelements decrease has been investigated as well as how Wiedemann-Franz (WF) law holds on the nanoscale. This meta-study was conducted by evaluating and comparing developments in TEGs for the past three decades.},
	language = {en},
	urldate = {2025-09-06},
	journal = {PAM Review Energy Science \& Technology},
	author = {Smith, Christopher James Wallace and Cahill, James Sewell and Nuhoglu, Altay},
	month = jun,
	year = {2016},
	pages = {86--99},
}

@article{nunez_lobato_how_2024,
	title = {How efficient are thermoelectric materials? -- {An} assessment of state-of-the-art individual and segmented thermoelectric materials},
	volume = {43},
	issn = {24686069},
	shorttitle = {How efficient are thermoelectric materials?},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S2468606924000765},
	doi = {10.1016/j.mtener.2024.101564},
	language = {en},
	urldate = {2025-09-06},
	journal = {Materials Today Energy},
	author = {Nuñez Lobato, Carlos and Esposito, Vincenzo and Pryds, Nini and Christensen, Dennis Valbjørn},
	month = jul,
	year = {2024},
	pages = {101564},
}

@article{cimmelli_new_2022,
	title = {New and {Recent} {Results} for {Thermoelectric} {Energy} {Conversion} in {Graded} {Alloys} at {Nanoscale}},
	volume = {12},
	copyright = {https://creativecommons.org/licenses/by/4.0/},
	issn = {2079-4991},
	url = {https://www.mdpi.com/2079-4991/12/14/2378},
	doi = {10.3390/nano12142378},
	abstract = {In this article, we review the main features of nonlocal and nonlinear heat transport in nanosystems and analyze some celebrated differential equations which describe this phenomenon. Then, we present a new heat-transport equation arising within the so-called thermomass theory of heat conduction. We illustrate how such a theory can be applied to the analysis of the efficiency of a thermoelectric energy generator constituted by a Silicon--Germanium alloy, as the application and new results for a nanowire of length L=100 nm, are presented as well. The thermal conductivity of the nanowire as a function of composition and temperature is determined in light of the experimental data. Additionally, the best-fit curve is obtained. The dependency of the thermoelectric efficiency of the system on both the composition and the difference of temperature applied to its ends is investigated. For the temperatures T=300 K, T=400 K, and T=500 K, we calculate the values of the composition corresponding to the optimal efficiency, as well as the optimal values of the thermal conductivity. Finally, these new results are compared with recent ones obtained for a system of length L=3 mm, in order to point out the benefits due to the miniaturization in thermoelectric energy conversion.},
	language = {en},
	number = {14},
	urldate = {2025-09-06},
	journal = {Nanomaterials},
	author = {Cimmelli, Vito Antonio and Rogolino, Patrizia},
	month = jul,
	year = {2022},
	pages = {2378},
}

@article{yang_decoupling_2021,
	title = {Decoupling electron and phonon transport in single-nanowire hybrid materials for high-performance thermoelectrics},
	volume = {7},
	copyright = {https://creativecommons.org/licenses/by-nc/4.0/},
	issn = {2375-2548},
	url = {https://www.science.org/doi/10.1126/sciadv.abe6000},
	doi = {10.1126/sciadv.abe6000},
	abstract = {Te-PEDOT:PSS single-nanowire thermoelectric measurements reveal decoupling of electron and phonon transport to achieve high
              ZT
              .
            
          , 
            
              Organic-inorganic hybrids have recently emerged as a class of high-performing thermoelectric materials that are lightweight and mechanically flexible. However, the fundamental electrical and thermal transport in these materials has remained elusive due to the heterogeneity of bulk, polycrystalline, thin films reported thus far. Here, we systematically investigate a model hybrid comprising a single core/shell nanowire of Te-PEDOT:PSS. We show that as the nanowire diameter is reduced, the electrical conductivity increases and the thermal conductivity decreases, while the Seebeck coefficient remains nearly constant--this collectively results in a figure of merit,
              ZT
              , of 0.54 at 400 K. The origin of the decoupling of charge and heat transport lies in the fact that electrical transport occurs through the organic shell, while thermal transport is driven by the inorganic core. This study establishes design principles for high-performing thermoelectrics that leverage the unique interactions occurring at the interfaces of hybrid nanowires.},
	language = {en},
	number = {20},
	urldate = {2025-09-06},
	journal = {Science Advances},
	author = {Yang, Lin and Gordon, Madeleine P. and Menon, Akanksha K. and Bruefach, Alexandra and Haas, Kyle and Scott, M. C. and Prasher, Ravi S. and Urban, Jeffrey J.},
	month = may,
	year = {2021},
	pages = {eabe6000},
}

@article{xiao_decoupling_2014,
	title = {Decoupling {Interrelated} {Parameters} for {Designing} {High} {Performance} {Thermoelectric} {Materials}},
	volume = {47},
	issn = {0001-4842, 1520-4898},
	url = {https://pubs.acs.org/doi/10.1021/ar400290f},
	doi = {10.1021/ar400290f},
	language = {en},
	number = {4},
	urldate = {2025-09-06},
	journal = {Accounts of Chemical Research},
	author = {Xiao, Chong and Li, Zhou and Li, Kun and Huang, Pengcheng and Xie, Yi},
	month = apr,
	year = {2014},
	pages = {1287--1295},
}

@article{liu_performance_2023,
	title = {Performance {Analysis} of {Variable} {Cross}-{Section} {TEGs} under {Constant} {Heat} {Flux} {Conditions}},
	volume = {16},
	copyright = {https://creativecommons.org/licenses/by/4.0/},
	issn = {1996-1073},
	url = {https://www.mdpi.com/1996-1073/16/11/4473},
	doi = {10.3390/en16114473},
	abstract = {In this paper, five shapes of thermoelectric generator (TEG) models (cylindrical, barrel shaped, hourglass shaped, cup shaped, and inverse cup shaped) are built under the boundary conditions of heat flux at the hot end and convection at the cold end of the TEGs. Based on the numerical simulation results, the configuration of the variable cross-section can effectively boost the performance of TEGs. Remarkably, the hourglass-shaped TEG generated the maximum output power and efficiency, which were 69.62\% and 70.96\% higher than that of the conventional cylindrical TEG, respectively. The results indicate that the hourglass shape is beneficial to enlarge the temperature difference between the two ends of the TEG, which results in performance improvement. In addition, the effects of heat flux and convection on the performance of TEGs are explored and discussed. After choosing the appropriate boundary conditions, the relationships between the maximum output power and efficiency and the shape factor of the hourglass-shaped TEG are obtained according to the fitting results. Finally, some conclusions are drawn to provide guidance for TEG applications.},
	language = {en},
	number = {11},
	urldate = {2025-09-06},
	journal = {Energies},
	author = {Liu, Junpeng and Sun, Yajing and Chen, Gang and Zhai, Pengcheng},
	month = jun,
	year = {2023},
	pages = {4473},
}

@article{yusuf_geometric_2021,
	title = {Geometric optimization of thermoelectric generator using genetic algorithm considering contact resistance and {Thomson} effect},
	volume = {45},
	issn = {0363-907X, 1099-114X},
	url = {https://onlinelibrary.wiley.com/doi/10.1002/er.6467},
	doi = {10.1002/er.6467},
	language = {en},
	number = {6},
	urldate = {2025-09-06},
	journal = {International Journal of Energy Research},
	author = {Yusuf, Aminu and Bayhan, Nevra and Ibrahim, Abdullahi A. and Tiryaki, Hasan and Ballikaya, Sedat},
	month = may,
	year = {2021},
	pages = {9382--9395},
}

@article{chen_performance_2018,
	title = {Performance optimization of thermoelectric generators designed by multi-objective genetic algorithm},
	volume = {209},
	issn = {03062619},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S0306261917315325},
	doi = {10.1016/j.apenergy.2017.10.094},
	abstract = {The purpose of this study is to investigate the output power and eﬃciency of a TEG system using waste heat from heat pipes, and then optimize its performance. The TEG material is Bi0.4Sb1.6Te3 and its figure-of-merit (ZT) is 1.18 at room temperature. The predictions indicate that a longer length of the elements has greater power output and eﬃciency based on a fixed heat flux on the hot side surface, whereas a shorter length has greater output power based on a fixed temperature difference. The geometry of the TEG is designed through a multi-objective genetic algorithm (MOGA) to maximize its eﬃciency. When the temperature difference is fixed at 40 °C, the output power and eﬃciency of the TEG with optimization is increased by about 51.9\% and 5.4\%, compared to the TEG without optimization. Once the impedance matching, namely, the internal resistance is equal to the external load resistance, is used, the output power can be further enhanced by about 3.85--4.40\%. When the heat flux is fixed at 20,000 Wm-2 along with the temperature difference of 40 °C, the output power and eﬃciency of a pair of elements can be increased to 7.99 mW and 9.52\%, respectively. These results are much higher than those reported in other studies. Accordingly, it is concluded that the MOGA is a powerful tool to design the geometry of a TEG for maximizing its performance and real applications in industry.},
	language = {en},
	urldate = {2025-09-06},
	journal = {Applied Energy},
	author = {Chen, Wei-Hsin and Wu, Po-Hua and Lin, Yu-Li},
	month = jan,
	year = {2018},
	pages = {211--223},
}

@article{bjork_analysis_2014,
	title = {Analysis of the internal heat losses in a thermoelectric generator},
	volume = {85},
	issn = {12900729},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S1290072914001537},
	doi = {10.1016/j.ijthermalsci.2014.06.003},
	language = {en},
	urldate = {2025-09-06},
	journal = {International Journal of Thermal Sciences},
	author = {Bjørk, R. and Christensen, D.V. and Eriksen, D. and Pryds, N.},
	month = nov,
	year = {2014},
	pages = {12--20},
}

@article{na_public_2022,
	title = {A public database of thermoelectric materials and system-identified material representation for data-driven discovery},
	volume = {8},
	issn = {2057-3960},
	url = {https://www.nature.com/articles/s41524-022-00897-2},
	doi = {10.1038/s41524-022-00897-2},
	abstract = {Abstract
            
              Thermoelectric materials have received much attention as energy harvesting devices and power generators. However, discovering novel high-performance thermoelectric materials is challenging due to the structural diversity and complexity of the thermoelectric materials containing alloys and dopants. For the efficient data-driven discovery of novel thermoelectric materials, we constructed a public dataset that contains experimentally synthesized thermoelectric materials and their experimental thermoelectric properties. For the collected dataset, we were able to construct prediction models that achieved
              R
              2
              -scores greater than 0.9 in the regression problems to predict the experimentally measured thermoelectric properties from the chemical compositions of the materials. Furthermore, we devised a material descriptor for the chemical compositions of the materials to improve the extrapolation capabilities of machine learning methods. Based on transfer learning with the proposed material descriptor, we significantly improved the
              R
              2
              -score from 0.13 to 0.71 in predicting experimental ZTs of the materials from completely unexplored material groups.},
	language = {en},
	number = {1},
	urldate = {2025-09-06},
	journal = {npj Computational Materials},
	author = {Na, Gyoung S. and Chang, Hyunju},
	month = oct,
	year = {2022},
	pages = {214},
}

@article{merienne_thermal_2019,
	title = {Thermal cycling of thermoelectric generators: {The} effect of heating rate},
	volume = {237},
	issn = {03062619},
	shorttitle = {Thermal cycling of thermoelectric generators},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S0306261919300418},
	doi = {10.1016/j.apenergy.2019.01.041},
	language = {en},
	urldate = {2025-09-06},
	journal = {Applied Energy},
	author = {Merienne, R. and Lynn, J. and McSweeney, E. and O'Shaughnessy, S.M.},
	month = mar,
	year = {2019},
	pages = {671--681},
}

@article{shi_triboelectric_2024,
	title = {Triboelectric {Nanogenerators}: {State} of the {Art}},
	volume = {24},
	copyright = {https://creativecommons.org/licenses/by/4.0/},
	issn = {1424-8220},
	shorttitle = {Triboelectric {Nanogenerators}},
	url = {https://www.mdpi.com/1424-8220/24/13/4298},
	doi = {10.3390/s24134298},
	abstract = {The triboelectric nanogenerator (TENG), as a novel energy harvesting technology, has garnered widespread attention. As a relatively young field in nanogenerator research, investigations into various aspects of the TENG are still ongoing. This review summarizes the development and dissemination of the fundamental principles of triboelectricity generation. It outlines the evolution of triboelectricity principles, ranging from the fabrication of the first TENG to the selection of triboelectric materials and the confirmation of the electron cloud overlapping model. Furthermore, recent advancements in TENG application scenarios are discussed from four perspectives, along with the research progress in performance optimization through three primary approaches, highlighting their respective strengths and limitations. Finally, the paper addresses the major challenges hindering the practical application and widespread adoption of TENGs, while also providing insights into future developments. With continued research on the TENG, it is expected that these challenges can be overcome, paving the way for its extensive utilization in various real-world scenarios.},
	language = {en},
	number = {13},
	urldate = {2025-09-04},
	journal = {Sensors},
	author = {Shi, Zhan and Zhang, Yanhu and Gu, Jiawei and Liu, Bao and Fu, Hao and Liang, Hongyu and Ji, Jinghu},
	month = jul,
	year = {2024},
	pages = {4298},
}

@article{chen_introducing_2020,
	title = {Introducing an extremely high output power and high temperature piezoelectric bimorph energy harvester technology based on the ferroelectric system {Bi}({Me}){O3}-{PbTiO3}},
	volume = {128},
	issn = {0021-8979, 1089-7550},
	url = {https://pubs.aip.org/jap/article/128/14/144102/287374/Introducing-an-extremely-high-output-power-and},
	doi = {10.1063/5.0005789},
	abstract = {Here, we outline the material selection and design of a novel bimorph piezoelectric energy harvester with an extremely high energy harvesting output power density of over 8 mW/g2 cm3 up to 250 °C. With optimized mass loading, the performance can achieve five times higher output power density from 5.64 to 29.77 mW/g2 cm3, with reduced frequencies of 580--69 Hz in loading tip masses of 0.8 and 30 g, respectively. The novel harvesters were fabricated utilizing (1 - x)BiScO3-xPbTiO3 piezoceramic composition and designed to achieve the maximum figure of merit (d33 x g33), which was 15.5 x 10-12 m2/N when x = 64\%. The harvester remains operational even at temperatures above 250 °C but demonstrates a systematic falloff of the high performance values with power densities of 8.7, 5.4, and 1.4 mW/g2 cm3 at 250, 300, and 350 °C, respectively. It should be noted that these performance numbers are still high compared to previous reports in the literature. The focus was then to improve the bonding/interface and dimensions that minimize clamping and depoling conditions in order to optimize the overall harvester design. We systematically outline the design considerations for room temperature and high temperature performance. Hence, we introduce a guideline for a novel bimorph harvester to provide significantly increased output power levels (mW) for higher temperature applications.},
	language = {en},
	number = {14},
	urldate = {2025-09-04},
	journal = {Journal of Applied Physics},
	author = {Chen, Wei-Ting and Gurdal, Ahmet Erkan and Tuncdemir, Safakcan and Gambal, Josh and Chen, Xiao-Ming and Randall, Clive A.},
	month = oct,
	year = {2020},
	pages = {144102},
}

@article{godard_1-mw_2020,
	title = {1-{mW} {Vibration} {Energy} {Harvester} {Based} on a {Cantilever} with {Printed} {Polymer} {Multilayers}},
	volume = {1},
	issn = {26663864},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S2666386420300631},
	doi = {10.1016/j.xcrp.2020.100068},
	language = {en},
	number = {6},
	urldate = {2025-09-04},
	journal = {Cell Reports Physical Science},
	author = {Godard, Nicolas and Allirol, Lucas and Latour, Antoine and Glinsek, Sebastjan and Gérard, Mathieu and Polesel, Jérôme and Domingues Dos Santos, Fabrice and Defay, Emmanuel},
	month = jun,
	year = {2020},
	pages = {100068},
}

@article{wang_multiple_2024,
	title = {Multiple surface polariton-enhanced near-field radiative heat transfer between layered graphene/porous {SiC} terminals},
	volume = {220},
	issn = {0017-9310},
	url = {https://www.sciencedirect.com/science/article/pii/S0017931023011365},
	doi = {10.1016/j.ijheatmasstransfer.2023.124991},
	abstract = {Near-field radiative heat transfer (NFRHT) between two separated terminals can enhance the heat flux determined by blackbody theory by several orders of magnitude. In this work, we study the NFRHT between two terminals made of periodic multilayered graphene/porous silicon carbide (SiC), specifically focusing on the multiple surface polariton effects. The two terminals are parallel and separated by a vacuum gap. The porous SiC-supported surface phonon polaritons (SPhPs) and hyperbolic phonon polaritons (HPhPs), and their coupling with the graphene-supported surface plasmon polaritons (SPPs) leads to apparent enhancement of the radiative heat flux between the gapped terminals. The underlying mechanism of multiple polaritons for amplifying the near-field heat flux is revealed through the energy transmission coefficients for different scenarios. Results show that the heat flux between the multilayered terminals is a combination result of the multiple surface polaritons and the medium loss. When the vacuum gap is set as d = 10 nm, the heat flux between the 50-layered terminals is 1.48 times that between the single-layered terminals. We demonstrate that the NFRHT can be dynamically controlled and optimized by appropriately engineering the number of layers, the chemical potential of graphene, and the porosity and thickness of the porous SiC sheet. This work paves an alternative controllable structure for strengthening and regulating NFRHT and thus has potential applications in micro-nanoscale thermal management.},
	urldate = {2025-09-04},
	journal = {International Journal of Heat and Mass Transfer},
	author = {Wang, Cunhai and Bian, Hao and Jiang, Zeyi},
	month = mar,
	year = {2024},
	keywords = {Graphene/SiC structure, Multiple polaritons, Near-field radiative heat transfer},
	pages = {124991},
}

@article{forcade_efficiency-optimized_2022,
	title = {Efficiency-optimized near-field thermophotovoltaics using {InAs} and {InAsSbP}},
	volume = {121},
	issn = {0003-6951, 1077-3118},
	url = {https://pubs.aip.org/apl/article/121/19/193903/2834799/Efficiency-optimized-near-field},
	doi = {10.1063/5.0116806},
	abstract = {Waste heat is a free and abundant energy source, with 15\% of global total energy use existing as waste heat above 600 K. For 600--900 K temperature range, near-field thermophotovoltaics (NFTPVs) are theorized to be the most effective technology to recycle waste heat into electrical power. However, to date, experimental efficiencies have not exceeded 1.5\%. In this work, we optimize the efficiency of three modeled InAs/InAsSbP-based room-temperature NFTPV devices positioned 0.1 {\mu}m from a 750 K p-doped Si radiator. We couple a one-dimensional fluctuational electrodynamics model for the near field optics to a two-dimensional drift-diffusion model, which we validated by reproducing measured dark current--voltage curves of two previously published InAs and InAsSbP devices. The optimized devices show four to six times higher above-bandgap energy transfer compared to the blackbody radiative limit, yielding enhanced power density, while simultaneously lowering parasitic sub-bandgap energy transfer by factors of 0.68--0.85. Substituting InAs front- and back-surface field layers with InAsSbP show 1.5- and 1.4-times higher efficiency and power output, respectively, from lowered parasitic diffusion currents. Of our three optimized designs, the best performing device has a double heterostructure with an n--i--p doping order from front to back. For radiator-thermophotovoltaic gaps of 0.01--10 {\mu}m and radiators within 600--900 K, this device has a maximum efficiency of 14.2\% and a maximum power output of 1.55 W/cm2, both at 900 K. Within 600--900 K, the efficiency is always higher with near- vs far-field illumination; we calculate up to 3.7- and 107-times higher efficiency and power output, respectively, using near-field heat transfer.},
	language = {en},
	number = {19},
	urldate = {2025-09-04},
	journal = {Applied Physics Letters},
	author = {Forcade, Gavin P. and Valdivia, Christopher E. and Molesky, Sean and Lu, Shengyuan and Rodriguez, Alejandro W. and Krich, Jacob J. and St-Gelais, Raphael and Hinzer, Karin},
	month = nov,
	year = {2022},
	pages = {193903},
}

@article{li_high-performance_2024,
	title = {High-performance near-field thermophotovoltaics based on multilayer hyperbolic materials},
	volume = {230},
	issn = {00179310},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S0017931024006148},
	doi = {10.1016/j.ijheatmasstransfer.2024.125783},
	abstract = {The near-field thermophotovoltaics (NF-TPV), as a solid-state energy converter, enables thermal-to-electric energy conversion efficiently due to the coupling of evanescent waves, holding great potential in waste heat recovery. Studies suggest that hyperbolic phonon polaritons (HPhPs) excited in natural hyperbolic materials (HMs) have promising prospects to improve NF-TPV performance. However, the impact of coupling of HPhPs within multilayer HM structures on NF-TPV systems remains unexplored. Here, we study an NF-TPV system in which a periodic multilayer structure composed of different HMs serves as the thermal emitter, with InSb PV cell acting as the receiver. The numerical results show that the Two-cell structure achieves an output power of 1.22 x 104 W/ m2 at a temperature of 900 K, surpassing the output power of the CaCO3-InSb and hBN-InSb structures by 2.17 and 1.12 times, respectively. The improved performance owes credit to the strong coupling of HPhPs above the band gap of the PV cell. The study offers a new approach to enhance the performance of NF-TPV systems in waste heat recovery and the utilization of renewable energy.},
	language = {en},
	urldate = {2025-09-04},
	journal = {International Journal of Heat and Mass Transfer},
	author = {Li, Lin and Wu, Xiaohu and Liu, Haotuo and Yang, Zhimin and Liu, Yufang and Yu, Kun},
	month = sep,
	year = {2024},
	pages = {125783},
}

@article{cui_significant_2024,
	title = {Significant {Enhancement} of {Near}-{Field} {Radiative} {Heat} {Transfer} by {Misaligned} {Bilayer} {Heterostructure} of {Graphene}-{Covered} {Gratings}},
	volume = {146},
	issn = {2832-8450, 2832-8469},
	url = {https://asmedigitalcollection.asme.org/heattransfer/article/146/2/022801/1169119/Significant-Enhancement-of-Near-Field-Radiative},
	doi = {10.1115/1.4063644},
	abstract = {Abstract
            The near-field radiative heat transfer of heterostructure consisting of SiC gratings and graphene is investigated in this work. The rigorous coupled-wave analysis is employed to calculate the spectral heat flux. Nevertheless, monolayer heterostructure and nonmisaligned bilayer heterostructure consistently suffer from a lack of spectral heat flux. In this work, we investigate the prominent effect of misaligned bilayer heterostructure in enhancing near-field radiative heat transfer by plotting energy transmission coefficients and electromagnetic fields. The results show that when the misalignment reaches half a period, the bilayer heterostructure exhibits optimal performance with a total heat flux of 3.5 x 104 W/m2. Besides the well-known coupled surface phonon polaritons supported by SiC gratings, the surface plasmon polaritons supported by graphene dominate the enhancement of heat flux from 0.01 x 1014 rad/s to 1.5 x 1014 rad/s. Due to the spatial misalignment of the upper and lower gratings, the lower layer graphene surface plasmon polaritons are intensified, compensating for the lack of spectral heat flux. Meanwhile, the graphene surface plasmon polaritons and SiC surface phonon polaritons can be hybridized to form surface plasmon-phonon polaritons. In addition, the dynamic modulation of near-field radiative heat transfer in the misalignment state is achieved by manipulating the Fermi level of graphene. We finally show that the superiority of misaligned heterostructure is robust with respect to the frequency shift in the phonon band, providing an effective way to improve the near-field radiative heat transfer in different configuration.},
	language = {en},
	number = {2},
	urldate = {2025-09-04},
	journal = {ASME Journal of Heat and Mass Transfer},
	author = {Cui, Gui-Cheng and Zhou, Cheng-Long and Zhang, Yong and Yi, Hong-Liang},
	month = feb,
	year = {2024},
	pages = {022801},
}

@article{zhang_experiments_2023,
	title = {Experiments on near-field radiative heat transfer: {A} review},
	volume = {1},
	copyright = {https://creativecommons.org/licenses/by-nc/4.0},
	issn = {2972-4910},
	shorttitle = {Experiments on near-field radiative heat transfer},
	url = {https://cae.usp-pl.com/index.php/cest/article/view/45},
	doi = {10.18686/cest.v1i1.45},
	abstract = {Near-field radiative heat transfer (NFRHT) has been demonstrated to exceed the blackbody limit due to the coupling effect of evanescent waves in the near-field regime, opening the door to application in active thermal control, thermophotovoltaics, and nanoscale imaging. Although the theoretical studies on NFRHT have been investigated exhaustively, the experimental measurement of NFRHT has been stagnant due to the challenges in controlling gap distance at the nanoscale. Remarkable progress has been greatly boosted until the 21st century to overcome the nanoscale controlling and measurement of NFRHT, benefiting from the advances of micro-nanofabrication techniques and materials science. This review examines an in-depth discussion of the experimental development of NFRHT. According to the structure of the emitter and receiver, the experimental devices are divided into three different categories: plate-to-plate structure, tip-to-plate structure, and sphere-to-plate structure. Existing experimental setups and methodology of NFRHT between metals, semiconductors, two-dimensional materials, and hyperbolic metamaterials are thoroughly explored and analyzed in detail. Finally, the remarks on outstanding challenges at the nanoscale and promising advances in applications are briefly concluded in the measurements of NFRHT.},
	number = {1},
	urldate = {2025-09-04},
	journal = {Clean Energy Science and Technology},
	author = {Zhang, Jihong and Shi, Kezhang and Lu, Lu and Feng, Dudong and Liu, Haotuo and Wu, Xiaohu},
	month = sep,
	year = {2023},
}

@article{sabbaghi_super-planckian_2020,
	title = {Super-{Planckian} radiative heat transfer between macroscale metallic surfaces due to near-field and thin-film effects},
	volume = {128},
	issn = {0021-8979, 1089-7550},
	url = {https://pubs.aip.org/jap/article/128/2/025305/157333/Super-Planckian-radiative-heat-transfer-between},
	doi = {10.1063/5.0008259},
	abstract = {In this study, we demonstrate that the radiative heat transfer between metallic planar surfaces exceeds the blackbody limit by employing the near-field and thin-film effects over macroscale surfaces. Nanosized polystyrene particles were used to create a nanometer gap between aluminum thin films of different thicknesses from 80 nm to 13 nm coated on 5 x 5 mm2 silicon chips, while the vacuum gap spacing is fitted from the near-field measurement with bare silicon samples. The near-field radiative heat flux between 13-nm-thick Al thin films at 215 nm gap distance is measured to be 6.4 times over the blackbody limit and 420 times to the far-field radiative heat transfer between metallic surfaces under a temperature difference of 65 K with the receiver at room temperature. The experimental results are validated by theoretical calculation based on fluctuational electrodynamics, and the heat enhancement is explained by non-resonant electromagnetic coupling within the subwavelength vacuum gap and resonant coupling inside the nanometric Al thin film with s polarized waves. This work will facilitate the applications of near-field radiation in thermal power conversion, radiative refrigeration, and noncontact heat control where metallic materials are involved.},
	language = {en},
	number = {2},
	urldate = {2025-09-03},
	journal = {Journal of Applied Physics},
	author = {Sabbaghi, Payam and Long, Linshuang and Ying, Xiaoyan and Lambert, Lee and Taylor, Sydney and Messner, Christian and Wang, Liping},
	month = jul,
	year = {2020},
	pages = {025305},
}

@article{yang_observing_2018,
	title = {Observing of the super-{Planckian} near-field thermal radiation between graphene sheets},
	volume = {9},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/s41467-018-06163-8},
	doi = {10.1038/s41467-018-06163-8},
	abstract = {Abstract
            Thermal radiation can be substantially enhanced in the near-field scenario due to the tunneling of evanescent waves. Monolayer graphene could play a vital role in this process owing to its strong infrared plasmonic response, however, which still lacks an experimental verification due to the technical challenges. Here, we manage to make a direct measurement about plasmon-mediated thermal radiation between two macroscopic graphene sheets using a custom-made setup. Super-Planckian radiation with efficiency 4.5 times larger than the blackbody limit is observed at a 430-nm vacuum gap on insulating silicon hosting substrates. The positive role of graphene plasmons is further confirmed on conductive silicon substrates which have strong infrared loss and thermal emittance. Based on these, a thermophotovoltaic cell made of the graphene--silicon heterostructure is lastly discussed. The current work validates the classic thermodynamical theory in treating graphene and also paves a way to pursue the application of near-field thermal management.},
	language = {en},
	number = {1},
	urldate = {2025-09-03},
	journal = {Nature Communications},
	author = {Yang, Jiang and Du, Wei and Su, Yishu and Fu, Yang and Gong, Shaoxiang and He, Sailing and Ma, Yungui},
	month = oct,
	year = {2018},
	pages = {4033},
}

@article{lapotin_thermophotovoltaic_2022,
	title = {Thermophotovoltaic efficiency of 40\%},
	volume = {604},
	issn = {0028-0836, 1476-4687},
	url = {https://www.nature.com/articles/s41586-022-04473-y},
	doi = {10.1038/s41586-022-04473-y},
	abstract = {Abstract
            
              Thermophotovoltaics (TPVs) convert predominantly infrared wavelength light to electricity via the photovoltaic effect, and can enable approaches to energy storage
              1,2
              and conversion
              3--9
              that use higher temperature heat sources than the turbines that are ubiquitous in electricity production today. Since the first demonstration of 29\% efficient TPVs (Fig. 1a) using an integrated back surface reflector and a tungsten emitter at 2,000 °C (ref.
              10
              ), TPV fabrication and performance have improved
              11,12
              . However, despite predictions that TPV efficiencies can exceed 50\% (refs.
              11,13,14
              ), the demonstrated efficiencies are still only as high as 32\%, albeit at much lower temperatures below 1,300 °C (refs.
              13--15
              ). Here we report the fabrication and measurement of TPV cells with efficiencies of more than 40\% and experimentally demonstrate the efficiency of high-bandgap tandem TPV cells. The TPV cells are two-junction devices comprising III--V materials with bandgaps between 1.0 and 1.4 eV that are optimized for emitter temperatures of 1,900--2,400 °C. The cells exploit the concept of band-edge spectral filtering to obtain high efficiency, using highly reflective back surface reflectors to reject unusable sub-bandgap radiation back to the emitter. A 1.4/1.2 eV device reached a maximum efficiency of (41.1 ± 1)\% operating at a power density of 2.39 W cm
              --2
              and an emitter temperature of 2,400 °C. A 1.2/1.0 eV device reached a maximum efficiency of (39.3 ± 1)\% operating at a power density of 1.8 W cm
              --2
              and an emitter temperature of 2,127 °C. These cells can be integrated into a TPV system for thermal energy grid storage to enable dispatchable renewable energy. This creates a pathway for thermal energy grid storage to reach sufficiently high efficiency and sufficiently low cost to enable decarbonization of the electricity grid.},
	language = {en},
	number = {7905},
	urldate = {2025-09-03},
	journal = {Nature},
	author = {LaPotin, Alina and Schulte, Kevin L. and Steiner, Myles A. and Buznitsky, Kyle and Kelsall, Colin C. and Friedman, Daniel J. and Tervo, Eric J. and France, Ryan M. and Young, Michelle R. and Rohskopf, Andrew and Verma, Shomik and Wang, Evelyn N. and Henry, Asegun},
	month = apr,
	year = {2022},
	pages = {287--291},
}

@article{selvidge_large_2025,
	title = {Large {Area} {Near}-{Field} {Thermophotovoltaics} for {Low} {Temperature} {Applications}},
	volume = {37},
	issn = {0935-9648, 1521-4095},
	url = {https://advanced.onlinelibrary.wiley.com/doi/10.1002/adma.202411524},
	doi = {10.1002/adma.202411524},
	abstract = {Abstract
            
              Thermophotovoltaics, devices that convert thermal infrared photons to electricity, offer a key pathway for a variety of critical renewable energy technologies including thermal energy storage, waste heat recovery, and direct solar-thermal power generation. However, conventional far-field devices struggle to generate reasonable powers at lower temperatures. Near-field thermophotovoltaics provide a pathway to substantially higher powers by leveraging photon tunneling effects. Here a large area near-field thermophotovoltaic device is presented, created with an epitaxial co-fabrication approach, that consists of a self-supported 0.28 cm
              2
              emitter-cell pair with a 150 nm gap. The device generates 1.22 mW at 460 °C, a 25-fold increase over the same cell measured in a far-field configuration. Furthermore, the near-field device demonstrates short circuit current densities greater than the far-field photocurrent limit at all the temperatures tested, confirming the role of photon tunneling effects in the performance enhancement. Modeling suggests several practical directions for cell improvements and further increases in power density. These results highlight the promise of near-field thermophotovoltaics, especially for low temperature applications.},
	language = {en},
	number = {5},
	urldate = {2025-09-03},
	journal = {Advanced Materials},
	author = {Selvidge, Jennifer and France, Ryan M. and Goldsmith, John and Solanki, Parth and Steiner, Myles A. and Tervo, Eric J.},
	month = feb,
	year = {2025},
	pages = {2411524},
}

@article{mittapally_near-field_2021,
	title = {Near-field thermophotovoltaics for efficient heat to electricity conversion at high power density},
	volume = {12},
	issn = {2041-1723},
	url = {https://www.nature.com/articles/s41467-021-24587-7},
	doi = {10.1038/s41467-021-24587-7},
	abstract = {Abstract
            
              Thermophotovoltaic approaches that take advantage of near-field evanescent modes are being actively explored due to their potential for high-power density and high-efficiency energy conversion. However, progress towards functional near-field thermophotovoltaic devices has been limited by challenges in creating thermally robust planar emitters and photovoltaic cells designed for near-field thermal radiation. Here, we demonstrate record power densities of {\textasciitilde}5 kW/m
              2
              at an efficiency of 6.8\%, where the efficiency of the system is defined as the ratio of the electrical power output of the PV cell to the radiative heat transfer from the emitter to the PV cell. This was accomplished by developing novel emitter devices that can sustain temperatures as high as 1270 K and positioning them into the near-field ({\textless}100 nm) of custom-fabricated InGaAs-based thin film photovoltaic cells. In addition to demonstrating efficient heat-to-electricity conversion at high power density, we report the performance of thermophotovoltaic devices across a range of emitter temperatures ({\textasciitilde}800 K--1270 K) and gap sizes (70 nm--7 {\mu}m). The methods and insights achieved in this work represent a critical step towards understanding the fundamental principles of harvesting thermal energy in the near-field.},
	language = {en},
	number = {1},
	urldate = {2025-09-03},
	journal = {Nature Communications},
	author = {Mittapally, Rohith and Lee, Byungjun and Zhu, Linxiao and Reihani, Amin and Lim, Ju Won and Fan, Dejiu and Forrest, Stephen R. and Reddy, Pramod and Meyhofer, Edgar},
	month = jul,
	year = {2021},
	pages = {4364},
}

@misc{noauthor_recombination_nodate,
	title = {Recombination {\textbar} {PVEducation}},
	url = {https://www.pveducation.org/pvcdrom/pn-junctions/recombination},
	urldate = {2025-08-27},
}

@misc{brian_what_2024,
	title = {What is {Energy} {Band} {Gap} of {Solar} {Cells}？},
	url = {https://www.maysunsolar.com/blog-what-is-energy-band-gap-of-solar-cells/},
	abstract = {Discover the essential role of band gaps in solar cells and why an optimal band gap of approximately 1.5 eV is crucial for efficiency. Learn about the band gaps of different materials and their practical applications in solar energy technology.},
	language = {en-US},
	urldate = {2025-08-27},
	journal = {Professional Distributed PV Module Manufacturer},
	author = {Brian},
	month = jul,
	year = {2024},
}

@misc{noauthor_photovoltaic_nodate,
	title = {The photovoltaic effect {\textbar} {PVEducation}},
	url = {https://www.pveducation.org/pvcdrom/solar-cell-operation/the-photovoltaic-effect},
	urldate = {2025-08-26},
}

@misc{noauthor_radiative_nodate,
	title = {Radiative {Efficiency} {Limit}: {The} {SQ} {Limit} {Explained}},
	shorttitle = {Radiative {Efficiency} {Limit}},
	url = {https://www.ossila.com/pages/radiative-efficiency-limit},
	abstract = {The radiative efficiency limit (also known as the Shockley-Queisser limit or the detailed balance limit) is the fundamental efficiency limit on the single p-n junction solar cells.},
	language = {en},
	urldate = {2025-08-26},
	journal = {Ossila},
}

@misc{rumpf_lecture_2020,
	title = {Lecture -- {Scattering} {Matrices} for {Semi} {Analytical} {Methods}},
	url = {https://www.youtube.com/watch?v=irFeXuEyirk},
	language = {en},
	urldate = {2025-08-18},
	author = {Rumpf, Raymond},
	month = sep,
	year = {2020},
	note = {This is a Youtube video about the scattering matrix formulation.},
}

@article{tong_thin-film_2015,
	title = {Thin-film '{Thermal} {Well}' {Emitters} and {Absorbers} for {High}-{Efficiency} {Thermophotovoltaics}},
	volume = {5},
	issn = {2045-2322},
	url = {https://www.nature.com/articles/srep10661},
	doi = {10.1038/srep10661},
	abstract = {Abstract
            A new approach is introduced to significantly improve the performance of thermophotovoltaic (TPV) systems using low-dimensional thermal emitters and photovoltaic (PV) cells. By reducing the thickness of both the emitter and the PV cell, strong spectral selectivity in thermal emission and absorption can be achieved by confining photons in trapped waveguide modes inside the thin-films that act as thermal analogs to quantum wells. Simultaneously, photo-excited carriers travel shorter distances across the thin-films reducing bulk recombination losses resulting in a lower saturation current in the PV cell. We predict a TPV efficiency enhancement with near-field coupling between the thermal emitter and the PV cell up to 38.7\% using a thin-film germanium (Ge) emitter at 1000 K and an ultra-thin gallium antimonide (GaSb) cell supported by perfect back reflectors separated by 100 nm. Even in the far-field limit, the efficiency is predicted to reach 31.5\%, which is over an order of magnitude higher than the Shockley Queisser limit of 1.6\% for a bulk GaSb cell and a blackbody emitter at 1000 K. The proposed design approach does not require nanoscale patterning of the emitter and PV cell surfaces, but instead offers a simple low-cost solution to improve the performance of thermophotovoltaic systems.},
	language = {en},
	number = {1},
	urldate = {2025-08-18},
	journal = {Scientific Reports},
	author = {Tong, Jonathan K. and Hsu, Wei-Chun and Huang, Yi and Boriskina, Svetlana V. and Chen, Gang},
	month = jun,
	year = {2015},
	pages = {10661},
}

@article{shi_advanced_2020,
	title = {Advanced {Thermoelectric} {Design}: {From} {Materials} and {Structures} to {Devices}},
	volume = {120},
	copyright = {https://doi.org/10.15223/policy-029},
	issn = {0009-2665, 1520-6890},
	shorttitle = {Advanced {Thermoelectric} {Design}},
	url = {https://pubs.acs.org/doi/10.1021/acs.chemrev.0c00026},
	doi = {10.1021/acs.chemrev.0c00026},
	language = {en},
	number = {15},
	urldate = {2025-08-12},
	journal = {Chemical Reviews},
	author = {Shi, Xiao-Lei and Zou, Jin and Chen, Zhi-Gang},
	month = aug,
	year = {2020},
	pages = {7399--7515},
}

@article{freer_key_2022,
	title = {Key properties of inorganic thermoelectric materials--tables (version 1)},
	volume = {4},
	issn = {2515-7655},
	url = {https://iopscience.iop.org/article/10.1088/2515-7655/ac49dc},
	doi = {10.1088/2515-7655/ac49dc},
	abstract = {Abstract
            
              This paper presents tables of key thermoelectric properties, which define thermoelectric conversion efficiency, for a wide range of inorganic materials. The twelve families of materials included in these tables are primarily selected on the basis of well established, internationally-recognized performance and promise for current and future applications: tellurides, skutterudites, half Heuslers, Zintls, Mg--Sb antimonides, clathrates, FeGa
              3
              -type materials, actinides and lanthanides, oxides, sulfides, selenides, silicides, borides and carbides. As thermoelectric properties vary with temperature, data are presented at room temperature to enable ready comparison, and also at a higher temperature appropriate to peak performance. An individual table of data and commentary are provided for each family of materials plus source references for all the data.},
	number = {2},
	urldate = {2025-08-12},
	journal = {Journal of Physics: Energy},
	author = {Freer, Robert and Ekren, Dursun and Ghosh, Tanmoy and Biswas, Kanishka and Qiu, Pengfei and Wan, Shun and Chen, Lidong and Han, Shen and Fu, Chenguang and Zhu, Tiejun and Ashiquzzaman Shawon, A K M and Zevalkink, Alexandra and Imasato, Kazuki and Snyder, G. Jeffrey and Ozen, Melis and Saglik, Kivanc and Aydemir, Umut and Cardoso-Gil, Raúl and Svanidze, E and Funahashi, Ryoji and Powell, Anthony V and Mukherjee, Shriparna and Tippireddy, Sahil and Vaqueiro, Paz and Gascoin, Franck and Kyratsi, Theodora and Sauerschnig, Philipp and Mori, Takao},
	month = apr,
	year = {2022},
	pages = {022002},
}

@article{shi_toward_2025,
	title = {Toward {Efficient} {Thermoelectric} {Materials} and {Devices}: {Advances}, {Challenges}, and {Opportunities}},
	copyright = {https://doi.org/10.15223/policy-029},
	issn = {0009-2665, 1520-6890},
	shorttitle = {Toward {Efficient} {Thermoelectric} {Materials} and {Devices}},
	url = {https://pubs.acs.org/doi/10.1021/acs.chemrev.5c00060},
	doi = {10.1021/acs.chemrev.5c00060},
	language = {en},
	urldate = {2025-08-05},
	journal = {Chemical Reviews},
	author = {Shi, Xiao-Lei and Li, Nan-Hai and Li, Meng and Chen, Zhi-Gang},
	month = jul,
	year = {2025},
	pages = {acs.chemrev.5c00060},
}

@article{hur_low-grade_2023,
	title = {Low-grade waste heat recovery scenarios: {Pyroelectric}, thermomagnetic, and thermogalvanic thermal energy harvesting},
	volume = {114},
	issn = {22112855},
	shorttitle = {Low-grade waste heat recovery scenarios},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S2211285523004330},
	doi = {10.1016/j.nanoen.2023.108596},
	language = {en},
	urldate = {2025-07-23},
	journal = {Nano Energy},
	author = {Hur, Sunghoon and Kim, Sangtae and Kim, Hyun-Soo and Kumar, Ajeet and Kwon, Choah and Shin, Joonchul and Kang, Heemin and Sung, Tae Hyun and Ryu, Jungho and Baik, Jeong Min and Song, Hyun-Cheol},
	month = sep,
	year = {2023},
	pages = {108596},
}

@article{kim_development_2018,
	title = {Development of a numerical method for the performance analysis of thermoelectric generators with thermal and electric contact resistance},
	volume = {130},
	issn = {13594311},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S1359431117312668},
	doi = {10.1016/j.applthermaleng.2017.10.158},
	language = {en},
	urldate = {2025-07-10},
	journal = {Applied Thermal Engineering},
	author = {Kim, Chang Nyung},
	month = feb,
	year = {2018},
	pages = {408--417},
}

@article{baranowski_response_2014,
	title = {Response to "{Comment} on '{Effective} thermal conductivity in thermoelectric materials'" [{J}. {Appl}. {Phys}. \textbf{113}, 204904 (2013)]},
	volume = {115},
	issn = {0021-8979, 1089-7550},
	url = {https://pubs.aip.org/jap/article/115/12/126102/346797/Response-to-Comment-on-Effective-thermal},
	doi = {10.1063/1.4869140},
	abstract = {It is commonly claimed that achieving maximum power from a thermoelectric generator necessitates electrical load matching conditions instead of the operating condition derived for maximum generator efficiency. Here, we explain why the electrical load matching claim for maximum power in a design optimization is flawed and show that the load condition derived for maximum efficiency always produces more power. Finally, we consider a CPM generator, and prove that the electrical condition for maximum efficiency is indeed the electrical condition for maximum power, maximum power density, maximum power/cost of thermoelectric material, and maximum power/weight of thermoelectric material, when the leg length of the thermoelectric generator is a design variable.},
	language = {en},
	number = {12},
	urldate = {2025-07-08},
	journal = {Journal of Applied Physics},
	publisher = {AIP Publishing},
	author = {Baranowski, Lauryn L. and Jeffrey Snyder, G. and Toberer, Eric S.},
	month = mar,
	year = {2014},
}

@article{tuley_zt_2017,
	title = {{ZT} {Optimization}: {An} {Application} {Focus}},
	volume = {10},
	copyright = {https://creativecommons.org/licenses/by/4.0/},
	issn = {1996-1944},
	shorttitle = {{ZT} {Optimization}},
	url = {https://www.mdpi.com/1996-1944/10/3/309},
	doi = {10.3390/ma10030309},
	abstract = {Significant research has been performed on the challenge of improving thermoelectric materials, with maximum peak figure of merit, ZT, the most common target. We use an approximate thermoelectric material model, matched to real materials, to demonstrate that when an application is known, average ZT is a significantly better optimization target. We quantify this difference with some examples, with one scenario showing that changing the doping to increase peak ZT by 19\% can lead to a performance drop of 16\%. The importance of average ZT means that the temperature at which the ZT peak occurs should be given similar weight to the value of the peak. An ideal material for an application operates across the maximum peak ZT, otherwise maximum performance occurs when the peak value is reduced in order to improve the peak position.},
	language = {en},
	number = {3},
	urldate = {2025-07-01},
	journal = {Materials},
	author = {Tuley, Richard and Simpson, Kevin},
	month = mar,
	year = {2017},
	pages = {309},
}

@article{samanta_ultrahigh_2017,
	title = {Ultrahigh {Average} {Thermoelectric} {Figure} of {Merit}, {Low} {Lattice} {Thermal} {Conductivity} and {Enhanced} {Microhardness} in {Nanostructured} ({GeTe})$_{\textrm{ \textit{x} }}$ ({AgSbSe}$_{\textrm{2}}$ )$_{\textrm{ 100- \textit{x} }}$},
	volume = {23},
	copyright = {http://onlinelibrary.wiley.com/termsAndConditions\#vor},
	issn = {0947-6539, 1521-3765},
	url = {https://chemistry-europe.onlinelibrary.wiley.com/doi/10.1002/chem.201701480},
	doi = {10.1002/chem.201701480},
	abstract = {Abstract 
             
              Waste heat sources are generally diffused and provide a range of temperatures rather than a particular temperature. Thus, thermoelectric waste heat to electricity conversion requires a high average thermoelectric figure of merit ( 
              ZT 
              avg 
              ) of materials over the entire working temperature along with a high peak thermoelectric figure of merit ( 
              ZT 
              max 
              ). Herein an ultrahigh 
              ZT 
              avg 
              of 1.4 for (GeTe) 
              80 
              (AgSbSe 
              2 
              ) 
              20 
              [TAGSSe-80, T=tellurium, A=antimony, G=germanium, S=silver, Se=selenium] is reported in the temperature range of 300--700 K, which is one of the highest values measured amongst the state-of-the-art Pb-free polycrystalline thermoelectric materials. Moreover, TAGSSe-80 exhibits a high 
              ZT 
              max 
              of 1.9 at 660 K, which is reversible and reproducible with respect to several heating--cooling cycles. The high thermoelectric performance of TAGSSe- 
              x 
              is attributed to extremely low lattice thermal conductivity ( 
              κ 
              lat 
              ), which mainly arises due to extensive phonon scattering by hierarchical nano/meso-structures in the TAGSSe- 
              x 
              matrix. Addition of AgSbSe 
              2 
              in GeTe results in 
              κ 
              lat 
              of ≈0.4 W mK 
              -1 
              in the 300--700 K range, approaching to the theoretical minimum limit of lattice thermal conductivity ( 
              κ 
              min 
              ) of GeTe. Additionally, (GeTe) 
              80 
              (AgSbSe 
              2 
              ) 
              20 
              exhibits a higher Vickers microhardness (mechanical stability) value of ≈209 kgf mm 
              -2 
              compared to the other state-of-the-art metal chalcogenides, making it an important material for thermoelectrics.},
	language = {en},
	number = {31},
	urldate = {2025-07-01},
	journal = {Chemistry -- A European Journal},
	author = {Samanta, Manisha and Roychowdhury, Subhajit and Ghatak, Jay and Perumal, Suresh and Biswas, Kanishka},
	month = jun,
	year = {2017},
	pages = {7438--7443},
}

@article{snyder_complex_2008,
	title = {Complex thermoelectric materials},
	volume = {7},
	copyright = {https://www.springer.com/tdm},
	issn = {1476-1122, 1476-4660},
	url = {https://www.nature.com/articles/nmat2090},
	doi = {10.1038/nmat2090},
	language = {en},
	number = {2},
	urldate = {2025-06-30},
	journal = {Nature Materials},
	author = {Snyder, G. Jeffrey and Toberer, Eric S.},
	month = feb,
	year = {2008},
	pages = {105--114},
}

@article{kim_relationship_2015,
	title = {Relationship between thermoelectric figure of merit and energy conversion efficiency},
	volume = {112},
	issn = {0027-8424, 1091-6490},
	url = {https://pnas.org/doi/full/10.1073/pnas.1510231112},
	doi = {10.1073/pnas.1510231112},
	abstract = {Significance 
             
              Thermoelectric materials generate electricity from temperature gradients. The dimensionless figure of merit, 
              ZT 
              = 
              S 
              2 
              ρ 
              -1 
              κ 
              -1 
              T 
              , is calculated from the Seebeck coefficient ( 
              S 
              ), electrical resistivity ( 
              ρ 
              ), and thermal conductivity ( 
              κ 
              ). The calculated efficiency based on 
              ZT 
              using the conventional formula is not reliable in some cases due to the assumption of temperature-independent 
              S 
              , 
              ρ 
              , and 
              κ 
              . We established a new efficiency formula by introducing an engineering figure of merit ( 
              ZT 
              ) 
               
                eng 
               
              and an engineering power factor ( 
              PF 
              ) 
               
                eng 
               
              to predict reliably and accurately the efficiency of materials at a large temperature difference between the hot and cold sides, unlike the conventional 
              ZT 
              and 
              PF 
              providing performance only at specific temperatures. These new formulas will profoundly impact the search for new thermoelectric materials. 
             
          ,  
             
              The formula for maximum efficiency ( 
              η 
              max 
              ) of heat conversion into electricity by a thermoelectric device in terms of the dimensionless figure of merit ( 
              ZT 
              ) has been widely used to assess the desirability of thermoelectric materials for devices. Unfortunately, the 
              η 
              max 
              values vary greatly depending on how the average 
              ZT 
              values are used, raising questions about the applicability of 
              ZT 
              in the case of a large temperature difference between the hot and cold sides due to the neglect of the temperature dependences of the material properties that affect 
              ZT 
              . To avoid the complex numerical simulation that gives accurate efficiency, we have defined an engineering dimensionless figure of merit ( 
              ZT 
              ) 
               
                eng 
               
              and an engineering power factor ( 
              PF 
              ) 
               
                eng 
               
              as functions of the temperature difference between the cold and hot sides to predict reliably and accurately the practical conversion efficiency and output power, respectively, overcoming the reporting of unrealistic efficiency using average 
              ZT 
              values.},
	language = {en},
	number = {27},
	urldate = {2025-06-29},
	journal = {Proceedings of the National Academy of Sciences},
	author = {Kim, Hee Seok and Liu, Weishu and Chen, Gang and Chu, Ching-Wu and Ren, Zhifeng},
	month = jul,
	year = {2015},
	pages = {8205--8210},
}

@book{rowe_crc_1995,
	title = {{CRC} {Handbook} of {Thermoelectrics}},
	isbn = {9781420049718},
	abstract = {Thermoelectrics is the science and technology associated with thermoelectric converters, that is, the generation of electrical power by the Seebeck effect and refrigeration by the Peltier effect. Thermoelectric generators are being used in increasing numbers to provide electrical power in medical, military, and deep space applications where combinations of their desirable properties outweigh their relatively high cost and low generating efficiency. In recent years there also has been an increase in the requirement for thermoelectric coolers (Peltier devices) for use in infrared detectors and in optical communications. Information on thermoelectrics is not readily available as it is widely scattered throughout the literature. The Handbook centralizes this information in a convenient format under a single cover.Sixty of the world's foremost authorities on thermoelectrics have contributed to this Handbook. It is comprised of fifty-five chapters, a number of which contain previously unpublished material. The contents are arranged in eight sections: general principles and theoretical considerations, material preparation, measurement of thermoelectric properties, thermoelectric materials, thermoelectric generation, generator applications, thermoelectric refrigeration, and applications of thermoelectric cooling.The CRC Handbook of Thermoelectrics has a broad-based scope. It will interest researchers, technologists, and manufacturers, as well as students and the well-informed, non-specialist reader.},
	language = {en},
	publisher = {CRC Press},
	author = {Rowe, D. M.},
	month = jul,
	year = {1995},
	keywords = {Technology \& Engineering / Electrical, Technology \& Engineering / Electronics / General, Technology \& Engineering / Power Resources / General},
}

@article{min_new_2022,
	title = {New formulation of the theory of thermoelectric generators operating under constant heat flux},
	volume = {15},
	issn = {1754-5692, 1754-5706},
	url = {https://xlink.rsc.org/?DOI=D1EE03114G},
	doi = {10.1039/D1EE03114G},
	abstract = {New theory expands the capability for dealing with the situation under constant heat flux. 
          ,  
             
              The current theory of thermoelectric generators can only deal with situations where a thermoelectric generator operates under a constant temperature difference. In this paper, a new theoretical formulation is reported that can be applied to situations where a thermoelectric generator operates under constant heat flux, completing the thermoelectric generator theory that has been absent for more than half a century. Central to the development of this new theory is a thermoelectric relationship that links the temperature difference across a thermoelectric generator in an open circuit to that in a closed circuit, enabling new formulation. This new theory offers the capacity to calculate the maximum power output and maximum conversion efficiency of a thermoelectric generator that operates under a constant heat flux, which represents the typical characteristics of the majority of heat sources and is anticipated to have a significant impact on the design and optimization of many practical thermoelectric generators. Moreover, the theory lays the foundation for a deep understanding of the unique characteristics of thermoelectric 
              I 
              -- 
              V 
              curves and opens up a new way to investigate and evaluate the thermoelectric properties and performances using the 
              I 
              -- 
              V 
              curves. Other foreseeable outcomes due to this new theory include the development of a novel thermoelectric characterisation technique based on thermoelectric 
              I 
              -- 
              V 
              curves, a variable thermal resistance for heat regulation and exploring the possibility of improving the performance of thermoelectric generators by pulse mode operation.},
	language = {en},
	number = {1},
	urldate = {2025-06-15},
	journal = {Energy \& Environmental Science},
	author = {Min, Gao},
	year = {2022},
	pages = {356--367},
}

@article{newbrook_mathematical_2020,
	title = {Mathematical model and optimization of a thin-film thermoelectric generator},
	volume = {2},
	issn = {2515-7655},
	url = {https://iopscience.iop.org/article/10.1088/2515-7655/ab4242},
	doi = {10.1088/2515-7655/ab4242},
	abstract = {Abstract 
            The thriving of the Internet of Things is set to increase the demand for low-power wireless sensing devices. Thin-film thermoelectric generators are ideal as a sustainable power source for Internet of Things devices as they allow for low maintenance and energy autonomy. This work presents a model to estimate the performance of a thin-film thermoelectric generator. Verified by finite-element method simulation, the results from the model show that increasing the interconnect electrical conductivity and reducing the device pitch increases the power density. The power density can also be increased by increasing the fill factor and reducing the thermal conductivity of the insulating materials. A new corrugated thin-film thermoelectric generator design is proposed in this work that allows for higher fill factors than conventional square designs where a limit on the minimum feature size is imposed, as is the case with photolithography.},
	number = {1},
	urldate = {2025-06-15},
	journal = {Journal of Physics: Energy},
	author = {Newbrook, Daniel W and Huang, Ruomeng and Richards, Stephen P and Sharma, Shivank and Reid, Gillian and Hector, Andrew L and (Kees) De Groot, C H},
	month = jan,
	year = {2020},
	pages = {014001},
}

@misc{snyder_thermoelectrics_nodate,
	title = {Thermoelectrics},
	url = {https://thermoelectrics.matsci.northwestern.edu/index.html},
	urldate = {2025-06-14},
	journal = {Thermoelectrics: Northwestern Material Science and Engineering},
	author = {Snyder, Jeff},
}

@article{zhou_polycrystalline_2021,
	title = {Polycrystalline {SnSe} with a thermoelectric figure of merit greater than the single crystal},
	volume = {20},
	issn = {1476-1122, 1476-4660},
	url = {https://www.nature.com/articles/s41563-021-01064-6},
	doi = {10.1038/s41563-021-01064-6},
	abstract = {Abstract 
             
              Thermoelectric materials generate electric energy from waste heat, with conversion efficiency governed by the dimensionless figure of merit, ZT. Single-crystal tin selenide (SnSe) was discovered to exhibit a high ZT of roughly 2.2--2.6 at 913 K, but more practical and deployable polycrystal versions of the same compound suffer from much poorer overall ZT, thereby thwarting prospects for cost-effective lead-free thermoelectrics. The poor polycrystal bulk performance is attributed to traces of tin oxides covering the surface of SnSe powders, which increases thermal conductivity, reduces electrical conductivity and thereby reduces ZT. Here, we report that hole-doped SnSe polycrystalline samples with reagents carefully purified and tin oxides removed exhibit an ZT of roughly 3.1 at 783 K. Its lattice thermal conductivity is ultralow at roughly 0.07 W m 
              --1 
               K 
              --1 
              at 783 K, lower than the single crystals. The path to ultrahigh thermoelectric performance in polycrystalline samples is the proper removal of the deleterious thermally conductive oxides from the surface of SnSe grains. These results could open an era of high-performance practical thermoelectrics from this high-performance material.},
	language = {en},
	number = {10},
	urldate = {2025-06-01},
	journal = {Nature Materials},
	author = {Zhou, Chongjian and Lee, Yong Kyu and Yu, Yuan and Byun, Sejin and Luo, Zhong-Zhen and Lee, Hyungseok and Ge, Bangzhi and Lee, Yea-Lee and Chen, Xinqi and Lee, Ji Yeong and Cojocaru-Mirédin, Oana and Chang, Hyunju and Im, Jino and Cho, Sung-Pyo and Wuttig, Matthias and Dravid, Vinayak P. and Kanatzidis, Mercouri G. and Chung, In},
	month = oct,
	year = {2021},
	pages = {1378--1384},
}

@article{dunham_power_2015,
	title = {Power density optimization for micro thermoelectric generators},
	volume = {93},
	issn = {03605442},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S0360544215014000},
	doi = {10.1016/j.energy.2015.10.032},
	language = {en},
	urldate = {2025-05-17},
	journal = {Energy},
	author = {Dunham, Marc T. and Barako, Michael T. and LeBlanc, Saniya and Asheghi, Mehdi and Chen, Baoxing and Goodson, Kenneth E.},
	month = dec,
	year = {2015},
	pages = {2006--2017},
}

@article{kihou_thermoelectric_2021,
	title = {Thermoelectric properties of yttrium-doped {Mg3}({Sb},{Bi})2 synthesized by melting method},
	volume = {10},
	issn = {22387854},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S2238785420320846},
	doi = {10.1016/j.jmrt.2020.12.008},
	language = {en},
	urldate = {2025-05-15},
	journal = {Journal of Materials Research and Technology},
	author = {Kihou, K. and Kunioka, H. and Nishiate, H. and Lee, C.H.},
	month = jan,
	year = {2021},
	pages = {438--444},
}

@article{zhao_high-performance_2017,
	title = {High-performance near-field thermophotovoltaics for waste heat recovery},
	volume = {41},
	issn = {22112855},
	url = {https://linkinghub.elsevier.com/retrieve/pii/S2211285517306006},
	doi = {10.1016/j.nanoen.2017.09.054},
	abstract = {The US industries reject nearly 20--50\% of the consumed energy into the environment as waste heat. Harvesting this huge amount of heat can substantially improve the energy usage eﬃciency. For waste heat in the medium temperature range ({\textasciitilde} 500--900 K), traditional solid-state waste heat recovery techniques like thermoelectric generators and thermophotovoltaics (TPVs) are still suffering from relatively low eﬃciency or power density. In this work, we analyze a near-field TPV system consisting of a plasmonic emitter (indium tin oxide) and a narrowbandgap photovoltaic cell (InAs) that are brought to deep sub-wavelength distances for high-eﬃciency and highpower-density waste heat recovery. We show that despite the inclusion of realistic nonradiative recombination rates and sub-bandgap heat transfer, such a near-field TPV system can convert heat to electricity with up to nearly 40\% eﬃciency and 11 W/cm2 power density at a 900 K emitter temperature, because of the spectral reshaping and enhancement by the thermally excited surface plasmons and waveguide modes. Thus, we show that for waste heat recovery, near-field TPV systems can have performances that significantly exceed typical thermoelectric systems. We propose a modified system to further enhance the power density by using a thin metal film on the cell, achieving a counterintuitively "blocking-assisted" heat transfer and power generation in the near-field regime.},
	language = {en},
	urldate = {2025-05-08},
	journal = {Nano Energy},
	author = {Zhao, Bo and Chen, Kaifeng and Buddhiraju, Siddharth and Bhatt, Gaurang and Lipson, Michal and Fan, Shanhui},
	month = nov,
	year = {2017},
	keywords = {Starting point of the project},
	pages = {344--350},
}

@book{palik_handbook_1998,
	title = {Handbook of {Optical} {Constants} of {Solids}},
	isbn = {978-0-12-544423-1},
	abstract = {This set of five volumes, four volumes edited by Edward D. Palik and a volume by Gorachand Ghosh, is a unique resource for any science and technology library. It provides materials researchers and optical device designers with reference facts in a context not available anywhere else. The singular functionality of the set derives from the unique format for the three core volumes that comprise the Handbook of Optical Constants of Solids. The Handbook satisfies several essential needs: first, it affords the most comprehensive database of the refractive index and extinction (or loss) coefficient of technically important and scientifically interesting dielectrics. This data has been critically selected and evaluated by authorities on each material. Second, the dielectric constant database is supplemented by tutorial chapters covering the basics of dielectric theory and reviews of experimental techniques for each wavelength region and material characteristic. As an additional resource, two of the tutorial chapters summarize the relevant characteristics of each of the materials in the database. The data in the core volumes have been collected and analyzed over a period of twelve years, with the most recent completed in 1997. The volumes systematically define the dielectric properties of 143 of the most engaging materials, including metals, semiconductors, and insulators. Together, the three Palik books contain nearly 3,000 pages, with about 2/3 devoted to the dielectric constant data. The tutorial chapters in the remaining 1/3 of the pages contain a wealth of information, including some dielectric data. Hence, the separate volume, Index to Handbook of Optical Constants of Solids, which is included as part of the set, substantially enhances the utility of the Handbook and in essence, joins all the Palik volumes into one unit. It isthen of great importance to users of the set. A final volume rounds out the set. The Handbook of Thermo-Optic Coefficients of Optical Materials with Applications collects refractive index measurements and their temperature dependence for a large number of crystals and glasses. Mathematical models represent these data, and in turn are used in the design of nonlinear optical devices. * Unique source of extremely useful optical data for a very broad community of scientists, researchers, and practitioners * Will be of great practical applicability to both industry and research * Presents optical constants for a broadest spectral range, for a very large number of materials: Paliks three volumes include 143 materials including 43 elements; Ghoshs volume includes some 70 technologically interesting crystals and many commercial glasses * Includes a special index volume that enables the user to search for the information in the three Palik volumes easily and quickly * Critique chapters in the Palik volumes discuss the data and give reference to most of the literature available for each material * Presents various techniques for measuring the optical constants and mathematical models for analytical calculations of some data.},
	language = {en},
	publisher = {Academic Press},
	author = {Palik, Edward D.},
	year = {1998},
	note = {Google-Books-ID: nxoqxyoHfbIC},
	keywords = {Science / Mechanics / Solids, Science / Physics / Condensed Matter, Science / Physics / General, Science / Physics / Optics \& Light, Technology \& Engineering / Electrical, Technology \& Engineering / Electronics / Optoelectronics, Technology \& Engineering / Optics},
}

@article{heremans_when_2013,
	title = {When thermoelectrics reached the nanoscale},
	volume = {8},
	copyright = {2013 Springer Nature Limited},
	issn = {1748-3395},
	url = {https://www.nature.com/articles/nnano.2013.129},
	doi = {10.1038/nnano.2013.129},
	abstract = {The theoretical work done by Lyndon Hicks and Mildred Dresselhaus 20 years ago on the effect of reduced dimensionality on thermoelectric efficiency has had deep implications beyond the initial expectations.},
	language = {en},
	number = {7},
	urldate = {2025-05-06},
	journal = {Nature Nanotechnology},
	publisher = {Nature Publishing Group},
	author = {Heremans, Joseph P. and Dresselhaus, Mildred S. and Bell, Lon E. and Morelli, Donald T.},
	month = jul,
	year = {2013},
	keywords = {TEG, Thermoelectrics, nanoscale},
	pages = {471--473},
}


@article{shan_parametric_2021,
	title = {Parametric characteristics and optimization of a novel near-field thermophotovoltaic and thermoelectric hybrid system for energy harvest},
	author = {Shan, Shiquan and Chen, Binghong and Zhou, Zhijun},
	journal = {Energy Conversion and Management},
	volume = {246},
	pages = {114678},
	year = {2021},
	doi = {10.1016/j.enconman.2021.114678},
}


@article{chubb_combined_2018,
	title = {A combined thermophotovoltaic-thermoelectric energy converter},
	author = {Chubb, Donald L. and Good, Brian S.},
	journal = {Solar Energy},
	volume = {159},
	pages = {760--767},
	year = {2018},
	doi = {10.1016/j.solener.2017.11.030},
}

@article{zhou_large_2018,
	title = {Large thermoelectric power factor from crystal symmetry-protected non-bonding orbital in half-Heuslers},
	author = {Zhou, Jun and Zhu, Tiejun and Liu, Jian and Li, Yanzhong and Liu, Xiaohua and Chen, Lidong},
	journal = {Nature Communications},
	volume = {9},
	pages = {1721},
	year = {2018},
	doi = {10.1038/s41467-018-04109-4},
}

@article{baranov_nanophotonic_2019,
	title = {Nanophotonic engineering of far-field thermal emitters},
	author = {Baranov, Denis G. and Xiao, Yao and Nechepurenko, Ivan A. and Krasnok, Alexander and Al{\`u}, Andrea and Kats, Mikhail A.},
	journal = {Nature Materials},
	volume = {18},
	pages = {920--930},
	year = {2019},
	doi = {10.1038/s41563-019-0363-y},
}

@article{harder_thermophotonics_2003,
	title = {Thermophotonics},
	author = {Harder, N. P. and Green, M. A.},
	journal = {Semiconductor Science and Technology},
	volume = {18},
	number = {5},
	pages = {S270--S278},
	year = {2003},
	doi = {10.1088/0268-1242/18/5/305},
}

@article{habibi_enhanced_2025,
	title = {Enhanced thermophotovoltaic energy conversion using zero-vacuum-gap structures},
	author = {Habibi, Mohammad and Zhao, Bo},
	journal = {Applied Physics Letters},
	volume = {126},
	pages = {033901},
	year = {2025},
}

@article{rahman_micro-gap_2023,
	title = {Micro-gap thermo-photo-thermionic energy converters for enhanced heat-to-electricity conversion},
	author = {Rahman, Mohammad and Nojeh, Alireza},
	journal = {Journal of Applied Physics},
	volume = {134},
	pages = {184501},
	year = {2023},
}

@article{hsu_entropic_2016,
	title = {Entropic and near-field improvements of thermoradiative cells},
	author = {Hsu, Wei-Chun and Tong, Jonathan K. and Liao, Bolin and Huang, Yi and Boriskina, Svetlana V. and Chen, Gang},
	journal = {Scientific Reports},
	volume = {6},
	pages = {34837},
	year = {2016},
	doi = {10.1038/srep34837},
}

@article{lin_near-field_2017,
	title = {Near-field thermoradiative energy conversion},
	author = {Lin, C. and Wang, B. and Teo, K. H.},
	journal = {Journal of Applied Physics},
	volume = {122},
	pages = {143102},
	year = {2017},
}

